Accurate Born-Oppenheimer potentials for excited $\Sigma^{+}$ states of the hydrogen molecule

We report on highly accurate calculations of Born-Oppenheimer potentials for excited $n\,\Sigma^{+}$ states of the hydrogen molecule for all possible combinations of singlet/triplet and gerade/ungerade symmetries up to $n=7$. A relative accuracy of $10^{-10}$ (0.00002 cm$^{-1}$) or better is achieved for all the internuclear distances and all the excited states under consideration -- an improvement with respect to the best results available in the literature by at least 6 orders of magnitude. Presented variational calculations rely on efficient evaluation of molecular integrals with the explicitly correlated exponential basis in arbitrary precision arithmetics.

==> anc/supp.txt <==
	Supplementary Material in plain text format

	Accurate Born-Oppenheimer potentials for excited $\Sigma^{+}$ states of the hydrogen molecule

	M. Silkowski, M. Zientkiewicz and K. Pachucki



	R is the internuclear distance

	E is the Born-Oppenheimer energy

	A = -<\nabla_1^2>/2 is minus half the expectation value of single electron Laplacian 

	B = -<\nabla_1.\nabla_2>/2 is minus half the expectation value of \nabla_1 \cdot \nabla_2 operator

	dE/dR = -(2*E - <V>)/R from virial theorem, where <V> is the expectation value of the potential

	g,u - denotes gerade and ungerade symmetry

	All quantities are in atomic units.


	

	For BO energies of ground X ^1\Sigma_g and b ^3\Sigma_u states we refer to https://doi.org/10.1103/PhysRevA.82.032509 and https://doi.org/10.1103/PhysRevA.83.042510, respectively.



2^1\Sigma_g                                                                  
R            E                      A                   B                    dE/dR
0.7          -0.3165157686164(4)    1.32150503526(2)    0.009295059960(1)    -1.43569895234(2)
0.8          -0.4364255931314(2)    1.23198863848(6)    0.009254886276(3)    -0.99445380668(5)
0.9          -0.5203504685443(2)    1.15317441260(9)    0.009217520015(9)    -0.70313771562(8)
1.0          -0.5800855823898(2)    1.08367205517(7)    0.009184555515(7)    -0.50358647278(6)
1.1          -0.62301687481874(8)   1.02223722542(5)    0.009157634987(6)    -0.36292759146(4)
1.2          -0.653971526522602(3)  0.96779185439(3)    0.0091385172075(1)   -0.261516939890(2)
1.3          -0.67621470498528(3)   0.91941670472(5)    0.009129150272(6)    -0.18707846133(3)
1.4          -0.6920181809959(5)    0.87633403799(5)    0.009131751666(7)    -0.13165418357(3)
1.5          -0.7030002470995(10)   0.83788822274(4)    0.009148899539(8)    -0.089925317093(2)
1.6          -0.7103369826577(2)    0.80352756655(4)    0.009183639305(9)    -0.058244114934(2)
1.7          -0.7148979553059(3)    0.77278861298(4)    0.009239609399(9)    -0.034053328042(2)
1.8          -0.7173358943405(7)    0.74528327747(3)    0.009321188458(1)    -0.015526323961(1)
1.9          -0.71814744582335(6)   0.72068890605(3)    0.009433661363(1)    -0.001337610646(1)
2.0          -0.71771527914871(3)   0.69874137112(3)    0.009583389183(1)    0.009486954016(1)
2.1          -0.71633791367415(3)   0.679231601559(3)   0.009777937644(1)    0.017669672435(1)
2.2          -0.71425134849499(6)   0.662006554049(2)   0.010026045498(1)    0.023747633839(9)
2.3          -0.711645225229490(8)  0.646976836647(2)   0.010337136951(1)    0.028116690688(6)
2.4          -0.708675480663436(5)  0.634135640951(1)   0.010719644974(1)    0.031058266547(4)
2.5          -0.70547509665570(2)   0.623598822916(5)   0.011176302459(1)    0.0327505094958(6)
2.6          -0.70216462869769(2)   0.615687354714(5)   0.011691650169(1)    0.033260489994(3)
2.7          -0.69886488816962(7)   0.611098525427(2)   0.012199198422(1)    0.032506060275(9)
2.8          -0.695715952317034(8)  0.61126348988(4)    0.012494894657(9)    0.030161593729(1)
2.9          -0.692910056096402(4)  0.619049987739(1)   0.012015535193(3)    0.025468989089(4)
3.0          -0.69074705639304(3)   0.63970928861(1)    0.009363794557(5)    0.01701258926(6)
3.1          -0.68968737742023(5)   0.67958303941(2)    0.001977835792(5)    0.00325946387(8)
3.2          -0.6902232606749(2)    0.73529806341(3)    -0.0113636029483(2)  -0.01408587586(9)
3.3          -0.6923874588115(2)    0.78496276026(2)    -0.025656074682(3)   -0.02805312165(7)
3.4          -0.6955734231882(2)    0.81267709014(1)    -0.034837924744(5)   -0.03444225499(5)
3.5          -0.69907970370733(9)   0.82142378549(1)    -0.03839664494(4)    -0.03495545194(3)
3.6          -0.70246066799592(7)   0.81878723991(1)    -0.03829129749(9)    -0.03231293664(3)
3.7          -0.70549530375075(5)   0.80996070460(1)    -0.03617574716(1)    -0.028233892122(2)
3.8          -0.70809017098561(3)   0.79785617241(9)    -0.03304273043(2)    -0.023622631954(2)
3.9          -0.71021777747176(2)   0.78409435796(8)    -0.02944748164(2)    -0.018942712947(1)
4.0          -0.71188450925360(2)   0.76961629707(8)    -0.0257003073(3)     -0.014432946954(1)
4.1          -0.71311415278937(2)   0.75499448742(7)    -0.0219770727(3)     -0.010214715763(1)
4.2          -0.71393911884368(2)   0.74058941673(7)    -0.01837817722(2)    -0.006345309021(1)
4.3          -0.71439556008951(2)   0.72663155735(7)    -0.01496017289(2)    -0.002845580759(1)
4.4          -0.71452055625195(7)   0.71326692804(1)    -0.0117532227(3)     0.000284915502(2)
4.5          -0.71435045911994(9)   0.70058413925(1)    -0.0087711199(3)     0.003059182193(2)
4.6          -0.71391992318097(7)   0.68863154454(1)    -0.00601728330(2)    0.005497473617(2)
4.7          -0.71326136003309(7)   0.67742878961(1)    -0.00348849442(2)    0.007623951154(2)
4.8          -0.71240466360150(9)   0.66697497692(1)    -0.00117731621(2)    0.009464518058(2)
4.9          -0.71137711182375(9)   0.65725464392(1)    0.00092629287(1)     0.011045401613(2)
5.0          -0.71020338378787(9)   0.64824223649(1)    0.00283387705(1)     0.012392229459(2)
5.1          -0.70890565134338(9)   0.63990549174(1)    0.00455772130(1)     0.013529443059(2)
5.2          -0.70750371694388(9)   0.63220799953(1)    0.00611032275(1)     0.014479945657(2)
5.3          -0.70601517799518(9)   0.62511113120(1)    0.00750402695(9)     0.015264914490(2)
5.4          -0.70445560390474(9)   0.61857547500(1)    0.00875078234(7)     0.015903727574(2)
5.5          -0.70283871626241(9)   0.61256188553(1)    0.00986198065(5)     0.016413969223(2)
5.6          -0.70117656565623(9)   0.60703223217(1)    0.01084835976(3)     0.016811488122(2)
5.7          -0.69947970087181(9)   0.60194991423(1)    0.011719951741(2)    0.017110488884(1)
5.8          -0.6977573278576(2)    0.59728019711(1)    0.012486063298(2)    0.017323643233(2)
5.9          -0.6960174570171(2)    0.59299041269(1)    0.01315527894(3)     0.017462210903(2)
6.0          -0.6942670382246(6)    0.58905005827(1)    0.013735479700(4)    0.017536163325(1)
6.5          -0.68554021616006(8)   0.57367287554(1)    0.015531930008(7)    0.017210360094(1)
7.0          -0.6771656536490(2)    0.56363721011(3)    0.01594142632(1)     0.01621834908(3)
7.5          -0.66936563139196(8)   0.55718679642(1)    0.01537065529(4)     0.014957177996(1)
8.0          -0.662221029584(2)     0.55328312490(3)    0.014034357514(2)    0.01361723808(3)
8.5          -0.655747598735(2)     0.5513655233(4)     0.01201446729(9)     0.01228024417(4)
9.0          -0.649936081568(2)     0.5512016909(6)     0.0092962244(4)      0.01097048785(5)
9.5          -0.644773573844(2)     0.5527997737(5)     0.0057964030(5)      0.00968145265(4)
10.0         -0.640254776824(2)     0.5563399402(4)     0.0014054879(5)      0.00839148366(3)
11.0         -0.6331807556091(10)   0.57003514445(5)    -0.0100111598(8)     0.005740510105(1)
12.0         -0.6287421262293(5)    0.590232732686(2)   -0.021713717936(1)   0.003209116128(4)
13.0         -0.6264988169803(4)    0.60774939447(1)    -0.0264875403(3)     0.001442263270(1)
14.0         -0.6255560932401(2)    0.61767996682(7)    -0.0215180319(5)     0.000562580459(5)
15.0         -0.62520301412899(9)   0.62219305649(6)    -0.0113338569(7)     0.000200663843(5)
16.0         -0.62507915479958(5)   0.62395614152(3)    -0.0041061921(5)     0.0000701883301(2)
17.0         -0.62503467481894(3)   0.624583979627(2)   -0.00129597322(2)    0.0000265114818(1)
18.0         -0.62501709693463(2)   0.624816531465(9)   -0.0004226948(4)     0.0000111425261(5)
19.0         -0.62500937671631(2)   0.6249110473643(2)  -0.00015300205(1)    0.00000517522905(1)
20.0         -0.625005640453183(4)  0.6249529154507(5)  -0.00006315281(1)    0.000002636250123(3)

3^1\Sigma_g                                                                  
R            E                      A                   B                    dE/dR
0.7          -0.24052172967(3)      1.255421034(1)      0.0027009798(3)      -1.449856149(1)
0.8          -0.36181860110(6)      1.16823954(2)       0.002712464(7)       -1.00802618(2)
0.9          -0.44706935588(2)      1.091539670(6)      0.00272467173(1)     -0.716078127(5)
1.0          -0.508066130356(8)     1.023944366(4)      0.0027380600(3)      -0.515878236(3)
1.1          -0.552582069001(2)     0.9710889370(2)     -0.0013921803(2)     -0.3804607891(1)
1.2          -0.58525300050392(8)   0.91922885989(1)    -0.00166106961(1)    -0.27831321616(1)
1.3          -0.60914005904039(7)   0.87325435153(7)    -0.00198222099(3)    -0.20316484037(4)
1.4          -0.62651802275726(4)   0.83240673791(4)    -0.002367536448(3)   -0.147063367963(2)
1.5          -0.63900865958776(5)   0.796049569976(2)   -0.002832652059(3)   -0.104693940259(1)
1.6          -0.64779188669531(2)   0.763651619477(1)   -0.003398425787(6)   -0.072412332988(4)
1.7          -0.653741492555054(2)  0.734773096758(7)   -0.004093215054(4)   -0.047665649531(3)
1.8          -0.657514963179179(4)  0.709055995523(8)   -0.0049564281926(1)  -0.028633906858(4)
1.9          -0.659614566278383(5)  0.686219719206(1)   -0.006044231113(6)   -0.014002712067(5)
2.0          -0.660430067353057(7)  0.666064283590(1)   -0.007439032887(1)   -0.002817108119(6)
2.1          -0.660269664591789(7)  0.648486089637(2)   -0.009265850077(2)   0.005611226169(9)
2.2          -0.659383681634108(8)  0.63351740083(3)    -0.01172167670(3)    0.011757400363(1)
2.3          -0.65798473081622(2)   0.62141505676(4)    -0.01513027921(3)    0.015899858284(1)
2.4          -0.65626850228725(2)   0.61285853569(6)    -0.02004740353(4)    0.018087486083(2)
2.5          -0.65444179894161(2)   0.60939713057(1)    -0.02746071150(7)    0.01801786735(4)
2.6          -0.65277024225941(4)   0.61441437063(1)    -0.03911249069(1)    0.01475225832(7)
2.7          -0.6516623968696(2)    0.6345745415(3)     -0.05758173462(1)    0.00632883532(1)
2.8          -0.6517496000582(5)    0.6776589008(1)     -0.0837693627(5)     -0.0092533217(5)
2.9          -0.6536264097214(4)    0.7342995514(2)     -0.1091627225(5)     -0.0278183247(7)
3.0          -0.656985952465(4)     0.7676351238(4)     -0.11946301552(1)    -0.03688305710(1)
3.1          -0.660470206304(4)     0.7545384034(3)     -0.112008029228(1)   -0.03034457972(1)
3.2          -0.6626924221194(9)    0.70479858529(5)    -0.092317713041(3)   -0.013158175991(1)
3.3          -0.6631035082333(10)   0.64934611979(4)    -0.06968303876(1)    0.0041689055894(2)
3.4          -0.6620703285659(2)    0.609665177956(1)   -0.05193356833(7)    0.0154132795904(2)
3.5          -0.66020194102855(6)   0.585822605836(2)   -0.04021559991(7)    0.02125123862592(2)
3.6          -0.6579257629168(4)    0.57193472863(3)    -0.03277016849(6)    0.023886398411(3)
3.7          -0.6554820821082(5)    0.56381008955(3)    -0.02798371597(5)    0.024776214205(6)
3.8          -0.653002475032(1)     0.55915866907(4)    -0.02484673244(5)    0.024695738411(7)
3.9          -0.6505615272162(2)    0.55675974644(4)    -0.02276852291(4)    0.024051738661(8)
4.0          -0.6482033570025(5)    0.55593160319(4)    -0.02139869754(5)    0.023067938452(8)
4.1          -0.64595483768647(10)  0.55626467317(4)    -0.02052144975(4)    0.021875649882(7)
4.2          -0.64383239417064(9)   0.55749095454(4)    -0.01999785872(4)    0.020557485627(7)
4.3          -0.64184566547178(9)   0.55941867938(3)    -0.01973436058(3)    0.019169066532(6)
4.4          -0.6399995848647(1)    0.56189866522(4)    -0.01966509805(5)    0.017750209010(7)
4.5          -0.6382956324281(6)    0.56480670331(3)    -0.01974175956(5)    0.016330873138(6)
4.6          -0.63673264328828(8)   0.56803446646(3)    -0.01992758620(4)    0.014934386267(4)
4.7          -0.63530737413400(7)   0.571485125538(2)   -0.02019377185(4)    0.013579201829(4)
4.8          -0.63401493771346(9)   0.575071599504(3)   -0.02051727139(4)    0.012279862127(4)
4.9          -0.63284916440033(8)   0.578716213200(2)   -0.02087944676(4)    0.011047541061(3)
5.0          -0.63180292088766(7)   0.582350988197(2)   -0.02126520770(4)    0.0098903865380(2)
5.1          -0.63086839902846(7)   0.585918065421(1)   -0.02166243646(4)    0.0088137909032(1)
5.2          -0.63003737814154(6)   0.589369951103(1)   -0.02206156689(4)    0.0078206590458(1)
5.3          -0.62930145924297(5)   0.592669426654(1)   -0.02245524183(4)    0.0069117042620(1)
5.4          -0.62865226805824(6)   0.595789078400(1)   -0.02283800755(9)    0.0060857758625(1)
5.5          -0.62808162412265(5)   0.598710485087(1)   -0.02320602748(9)    0.0053402070972(8)
5.6          -0.62758167482480(5)   0.601423150154(1)   -0.02355681039(9)    0.0046711651197(6)
5.7          -0.62714499514593(4)   0.603923285398(8)   -0.02388895593(1)    0.0040739841662(5)
5.8          -0.62676465558350(6)   0.606212549693(1)   -0.02420192217(9)    0.0035434665328(4)
5.9          -0.62643426203426(6)   0.608296829059(1)   -0.02449581965(8)    0.0030741411821(3)
6.0          -0.62614797215188(5)   0.610185120446(8)   -0.02477123473(8)    0.00266047528425(3)
6.5          -0.62521086084365(4)   0.617109796613(8)   -0.02590870002(1)    0.0012463175739(3)
7.0          -0.62478465339407(3)   0.620991456744(7)   -0.02675948332(1)    0.0005418852356(5)
7.5          -0.62460914319878(3)   0.623095531517(7)   -0.02745176146(1)    0.0002018148908(6)
8.0          -0.62455327090182(2)   0.624216557796(7)   -0.02806950059(1)    0.0000420891382(7)
8.5          -0.62455262132199(2)   0.624803880169(8)   -0.02866645825(2)    -0.0000295598644(7)
9.0          -0.624575830346187(9)  0.625102151574(7)   -0.0292822100(3)     -0.0000584801364(6)
9.5          -0.624607741026967(9)  0.625243124758(7)   -0.0299535030(3)     -0.0000668824980(6)
10.0         -0.624641136009254(9)  0.625297624225(9)   -0.0307224642(5)     -0.0000656488216(7)
11.0         -0.624700931500543(7)  0.625281016072(6)   -0.0327924527(4)     -0.0000527349610(5)
12.0         -0.624745654032564(8)  0.625184769133(9)   -0.0362290151(6)     -0.0000365929250(6)
13.0         -0.624774071241936(8)  0.625037666858(1)   -0.0423672273(8)     -0.0000202765858(8)
14.0         -0.62478671814281(2)   0.624867443112(1)   -0.05267590915(1)    -0.0000057660692(8)
15.0         -0.62478894708267(2)   0.624807091915(5)   -0.06506272693(2)    -0.00000120965549(2)
16.0         -0.62479368197811(2)   0.62494488937(9)    -0.0731774589(2)     -0.000009450462(5)
17.0         -0.624807739272856(1)  0.625110870(3)      -0.076356505(2)      -0.00001783122(2)
18.0         -0.62482745074638(2)   0.6252012329329(4)  -0.077391700023(1)   -0.000020765677029(1)
19.0         -0.6248480715382(9)    0.62522973137(3)    -0.077737846924(2)   -0.0000200873598(1)
20.0         -0.624867158264172(3)  0.625226535663(8)   -0.07786733305(2)    -0.0000179688700(4)

4^1\Sigma_g                                                                
R            E                     A                  B                    dE/dR
0.7          -0.2384696875123(7)   1.257771015(5)     -0.0006816828966(2)  -1.456144754(5)
0.8          -0.3603915563265(2)   1.1717777670(1)    -0.000816112839(1)   -1.0142327633(1)
0.9          -0.4462579793084(3)   1.0962225619(6)    -0.000976100103(9)   -0.7221828695(6)
1.0          -0.50785981526101(7)  1.02973423340(2)   -0.00116611913(9)    -0.52187441815(2)
1.1          -0.5521941410403(6)   0.9642225364(7)    0.002753550388(2)    -0.3745712685(5)
1.2          -0.5842811459688(9)   0.9113081168(3)    0.002771433793(2)    -0.27252247571(2)
1.3          -0.6075935632469(4)   0.8642919565(4)    0.00279278197(4)     -0.19746030254(2)
1.4          -0.6244046998458(3)   0.82240417845(2)   0.002818613637(2)    -0.14142819901(1)
1.5          -0.6363344187520(2)   0.78499457263(1)   0.002850206083(1)    -0.09910676926(6)
1.6          -0.6445602340445(2)   0.75151420260(2)   0.002889167569(2)    -0.06684623035(1)
1.7          -0.6499528868034(2)   0.72149938643(1)   0.002937561347(2)    -0.04208617625(9)
1.8          -0.6531659130439(5)   0.69455835276(2)   0.002998090637(1)    -0.02299579985(1)
1.9          -0.6546962953392(2)   0.67036057397(1)   0.00307437987(3)     -0.00824435717(7)
2.0          -0.6549264525221(2)   0.64862879283(1)   0.00317141597(3)     0.00314882985(5)
2.1          -0.6541539216603(3)   0.62913403627(1)   0.00329626646(3)     0.01191423114(4)
2.2          -0.6526128024307(2)   0.61169458135(8)   0.00345929908(3)     0.018599191401(3)
2.3          -0.65048968891373(9)  0.59618136534(6)   0.00367635836(4)     0.023612314595(2)
2.4          -0.64793607391020(9)  0.582535966953(2)  0.00397287930(4)     0.027250044565(4)
2.5          -0.64507897451813(8)  0.570816354006(2)  0.00439219194(5)     0.029705048204(1)
2.6          -0.6420319421269(2)   0.56130784822(1)   0.00501350264(8)     0.03104772843(5)
2.7          -0.6389100778082(4)   0.55477578658(1)   0.00599286398(4)     0.03116084860(6)
2.8          -0.6358535975992(1)   0.55281500986(1)   0.00764812077(4)     0.02965663848(5)
2.9          -0.6330402363905(2)   0.5564683120(1)    0.01047623375(2)     0.0264041119(3)
3.0          -0.6305541387855(2)   0.5593176750(1)    0.0142430367(3)      0.0237454879(4)
3.1          -0.6281888937499(9)   0.5539659437(8)    0.01707228107(2)     0.02394288711(2)
3.2          -0.6257322205584(3)   0.5451118449(5)    0.01817996641(1)     0.02519386739(1)
3.3          -0.6231635846249(3)   0.5370946638(4)    0.01822586703(6)     0.02608149117(1)
3.4          -0.6205353054470(2)   0.5307909119(3)    0.017821377728(2)    0.02639540985(9)
3.5          -0.6178998751028(3)   0.5260320098(3)    0.017269661854(7)    0.02624796150(8)
3.6          -0.6152967282451(3)   0.5225288319(3)    0.016697509277(5)    0.02576886010(8)
3.7          -0.6127538693567(2)   0.5200473900(3)    0.016152729663(1)    0.02505580523(9)
3.8          -0.6102910460896(6)   0.5184156610(3)    0.015650077690(1)    0.02417773292(8)
3.9          -0.6079221733125(6)   0.5175056733(3)    0.015191154752(2)    0.02318371795(8)
4.0          -0.6056569582833(3)   0.5172179781(3)    0.014772920117(2)    0.02210974504(8)
4.1          -0.6035019745001(3)   0.5174713934(4)    0.014391292694(2)    0.02098306856(9)
4.2          -0.6014613899225(3)   0.5181968707(4)    0.01404258408(3)     0.01982488553(9)
4.3          -0.5995374858424(4)   0.5193341740(4)    0.01372392770(3)     0.01865193298(1)
4.4          -0.5977310521263(3)   0.5208304164(3)    0.013433212921(2)    0.01747741720(7)
4.5          -0.5960417114371(3)   0.5226397776(3)    0.013168760951(2)    0.01631154084(7)
4.6          -0.5944682030351(4)   0.5247238796(4)    0.012928868983(2)    0.01516180944(8)
4.7          -0.5930086414144(4)   0.5270523841(4)    0.012711305882(2)    0.01403324625(8)
4.8          -0.5916607541314(3)   0.5296034466(3)    0.012512823963(1)    0.01292860574(6)
4.9          -0.5904220958379(3)   0.5323637461(3)    0.012328739052(2)    0.01184864281(6)
5.0          -0.5892902314439(6)   0.5353279175(3)    0.012152617974(2)    0.01079246279(6)
5.1          -0.5882628801931(3)   0.5384973309(3)    0.011976099054(2)    0.00975795085(7)
5.2          -0.5873380137133(3)   0.5418782703(4)    0.011788859738(2)    0.00874225834(7)
5.3          -0.5865139039387(4)   0.5454796465(4)    0.01157873887(3)     0.00774231272(7)
5.4          -0.5857891204283(3)   0.5493104265(4)    0.011332019472(2)    0.00675531369(7)
5.5          -0.5851624802207(3)   0.5533769858(4)    0.01103387841(3)     0.00577918080(7)
5.6          -0.5846329566579(4)   0.5576805943(4)    0.01066900729(4)     0.00481292184(7)
5.7          -0.5841995563990(4)   0.5622152447(4)    0.01022239864(5)     0.00385689679(7)
5.8          -0.5838611761462(3)   0.5669660275(3)    0.00968027014(5)     0.00291295667(5)
5.9          -0.5836164523590(3)   0.5719082374(3)    0.00903106840(7)     0.00198444322(5)
6.0          -0.5834636182075(3)   0.5770073500(3)    0.00826645935(8)     0.00107604470(5)
6.5          -0.5839754830012(5)   0.6031411027(4)    0.0027290483(1)      -0.00294855688(5)
7.0          -0.586185060781(3)    0.6256204250(3)    -0.0045049753(2)     -0.00563362346(4)
7.5          -0.589360449965(2)    0.6406932579(3)    -0.0111700920(2)     -0.00684437440(4)
8.0          -0.5928435588523(3)   0.6483712251(4)    -0.0158421711(2)     -0.00694095828(4)
8.5          -0.5961889350444(3)   0.6502327837(4)    -0.0181861148(2)     -0.00635809984(4)
9.0          -0.5991419650373(5)   0.6478550600(5)    -0.0183602017(9)     -0.00541256610(4)
9.5          -0.6015725053126(2)   0.6423267617(5)    -0.0165996753(5)     -0.00428992172(4)
10.0         -0.6034178991682(8)   0.6342340776(1)    -0.0130766849(1)     -0.00308161784(9)
11.0         -0.6052418053477(9)   0.6113446183(1)    -0.001464778(3)      -0.00055480117(1)
12.0         -0.604584452519(2)    0.5832051533(2)    0.0127530032(3)      0.00178160826(2)
13.0         -0.601971058000(2)    0.559482046(3)     0.023148262096(2)    0.00326838556(2)
14.0         -0.59836696457(2)     0.5449583916(2)    0.0281495720(1)      0.00381489807(1)
15.0         -0.59451599673(2)     0.5370514803(1)    0.0301081192(2)      0.00383096776(9)
16.0         -0.590775653672(7)    0.5327050974(1)    0.0308157431(3)      0.00362940976(8)
17.0         -0.5872799639973(3)   0.5302140554(1)    0.03106003132(3)     0.00335681815(8)
18.0         -0.584065109045(5)    0.5287361201(1)    0.03114724941(2)     0.00307383272(8)
19.0         -0.581127641784(7)    0.5278450123(1)    0.03119348965(2)     0.00280434892(7)
20.0         -0.578449007347(9)    0.5273114520(1)    0.03124075347(2)     0.00255687776(5)

5^1\Sigma_g                                                                  
R            E                      A                    B                   dE/dR
0.7          -0.214825011937(5)     1.232043718(4)       0.001128069013(1)   -1.453169580(4)
0.8          -0.336447866470(5)     1.1454313146(2)      0.00113744945(6)    -1.0112293102(2)
0.9          -0.422012812363(5)     1.0692543041(1)      0.00114715088(5)    -0.7191572131(1)
1.0          -0.483310990124(4)     1.0021374897(1)      0.001157460417(2)   -0.5188264996(1)
1.1          -0.5279319108694(7)    0.945809318(3)       -0.0007100943(8)    -0.3798885520(2)
1.2          -0.5605424007861(5)    0.8937533128(1)      -0.0008484118(6)    -0.2776757600(1)
1.3          -0.5843622178747(5)    0.8475555398(1)      -0.0010145891(5)    -0.2024564015(7)
1.4          -0.6016654973227(4)    0.8064530102(8)      -0.0012154394(5)    -0.1462767949(5)
1.5          -0.6140732065665(3)    0.7698036533(5)      -0.0014600711(4)    -0.1038202978(3)
1.6          -0.6227642582725(3)    0.7370688373(5)      -0.0017609166(4)    -0.0714403619(3)
1.7          -0.6286111691169(2)    0.7077989219(5)      -0.0021353438(3)    -0.04658103105(2)
1.8          -0.6322698001990(2)    0.6816226897(3)      -0.00260828197(1)   -0.02741827196(1)
1.9          -0.6342403272876(2)    0.6582417949(5)      -0.00321666519(4)   -0.01263235136(2)
2.0          -0.6349098149369(2)    0.6374327263(7)      -0.0040172929(3)    -0.0012614557(3)
2.1          -0.6345830068397(3)    0.6190623252(8)      -0.0051014406(4)    0.0073908008(3)
2.2          -0.6335059902414(2)    0.60313209049(2)     -0.00662354064(1)   0.01380631807(1)
2.3          -0.6318868918692(2)    0.5898918949(5)      -0.0088606709(4)    0.01825869435(2)
2.4          -0.6299193399927(3)    0.5801378371(1)      -0.0123406768(9)    0.0207422929(5)
2.5          -0.6278206912406(6)    0.576016651(3)       -0.0181027985(1)    0.0207216161(1)
2.6          -0.625911872660(2)     0.582914575(6)       -0.0279325254(2)    0.0165374222(2)
2.7          -0.624738854739(2)     0.608990521(8)       -0.0418318117(2)    0.0058327164(3)
2.8          -0.624751807635(2)     0.636799964(6)       -0.04663075518(2)   -0.0043029129(2)
2.9          -0.624975673540(2)     0.6167658271(1)      -0.0315810876(9)    0.0028309815(5)
3.0          -0.6239227616362(10)   0.57035000217(2)     -0.0158805293(5)    0.01785758648(1)
3.1          -0.6216245453716(5)    0.53822256221(2)     -0.00814411562(3)   0.02690386553(1)
3.2          -0.6187230672375(3)    0.52105664309(5)     -0.00471444880(1)   0.03052075754(4)
3.3          -0.6156002891964(3)    0.51106055550(5)     -0.00298060180(1)   0.0316787071787(2)
3.4          -0.612422395299(2)     0.50444068814(1)     -0.00196626030(5)   0.031759325633(1)
3.5          -0.6092659098249(3)    0.49969398365(1)     -0.00129900384(3)   0.031306264621(2)
3.6          -0.6061710189119(3)    0.49617894346(1)     -0.00081649491(3)   0.03055335429(3)
3.7          -0.6031613460991(2)    0.49358332171(1)     -0.000438235748(1)  0.02961568227(3)
3.8          -0.6002518660529(2)    0.49173240886(1)     -0.000119778029(8)  0.02855775189(3)
3.9          -0.5974524429862(7)    0.49051443334(1)     0.0001656618206(1)  0.02742000247(3)
4.0          -0.5947695926241(3)    0.48984876340(1)     0.0004353590912(1)  0.02623020730(3)
4.1          -0.5922074489172(3)    0.48967119299(1)     0.000700979581(5)   0.025008842909(3)
4.2          -0.5897683425178(2)    0.48992668173(1)     0.000970533567(7)   0.023771823996(2)
4.3          -0.5874531756491(2)    0.49056563645(1)     0.001249374589(7)   0.022531985859(2)
4.4          -0.5852616841720(2)    0.49154201177(1)     0.00154070879(3)    0.021299925544(2)
4.5          -0.5831926345940(2)    0.49281240289(1)     0.00184585614(3)    0.020084495935(2)
4.6          -0.5812439822480(2)    0.49433568957(1)     0.00216440079(4)    0.018893107104(2)
4.7          -0.5794130051332(2)    0.49607296781(1)     0.00249431355(4)    0.017731922834(1)
4.8          -0.5776964210463(2)    0.49798759696(1)     0.00283209671(4)    0.016606005017(1)
4.9          -0.5760904915140(2)    0.50004525020(1)     0.00317297764(5)    0.015519437003(1)
5.0          -0.5745911137275(2)    0.50221390471(9)     0.00351115950(5)    0.014475441802(1)
5.1          -0.5731939006859(2)    0.50446375207(8)     0.00384012323(5)    0.013476499727(1)
5.2          -0.5718942497096(2)    0.50676704530(7)     0.00415296640(5)    0.012524462385(1)
5.3          -0.5706874000329(2)    0.50909792479(6)     0.00444275987(5)    0.011620655706(8)
5.4          -0.5695684809826(3)    0.51143227559(9)     0.00470290265(7)    0.010765963961(1)
5.5          -0.5685325529706(2)    0.51374766496(8)     0.00492745687(6)    0.009960888729(8)
5.6          -0.5675746439538(2)    0.51602339265(6)     0.00511144673(6)    0.009205580590(6)
5.7          -0.5666897840122(2)    0.51824066275(4)     0.00525110695(5)    0.008499845835(3)
5.8          -0.5658730402471(6)    0.52038285896(4)     0.0053440672(4)     0.007843134702(1)
5.9          -0.5651195533912(5)    0.522435880978(1)    0.0053894600(4)     0.007234520746(2)
6.0          -0.5644245764650(5)    0.52438848260(6)     0.0053879426(3)     0.006672682309(2)
6.5          -0.5616739737967(2)    0.53247396838(1)     0.00479067399(1)    0.004492308525(2)
7.0          -0.55979990393723(7)   0.53805871654(7)     0.003682070482(3)   0.003105883914(1)
7.5          -0.55849146009284(9)   0.54210756057(1)     0.00260746464(3)    0.002184519936(2)
8.0          -0.5575714025143(2)    0.54532547965(2)     0.001772889535(1)   0.001530740358(3)
8.5          -0.5569311006019(3)    0.5479552725(3)      0.00118036791(4)    0.00105597977(3)
9.0          -0.5564929932563(3)    0.55004793766(2)     0.00078201696(1)    0.000716117289(2)
9.5          -0.55619780366792(2)   0.551642872939(1)    0.0005301853(1)     0.0004794663925(8)
10.0         -0.5560008468956(2)    0.55281033412(9)     0.00038335291(2)    0.000319051277(6)
11.0         -0.55578220603542(10)  0.554211719813(2)    0.00026710242(2)    0.0001427714746(1)
12.0         -0.55568225651432(3)   0.554869879596(8)    0.0002322373(1)     0.00006769807650(2)
13.0         -0.55563296951838(3)   0.5551752009659(1)   0.00019998734(1)    0.0000352129655(5)
14.0         -0.55560616167762(5)   0.5553234137549(2)   0.00016099747(4)    0.0000201962802(4)
15.0         -0.555590181110912(3)  0.5554019300224(1)   0.000120411313(1)   0.00001255007257(1)
16.0         -0.555579970036133(2)  0.5554479881425(1)   0.000081403167(1)   0.00000824886835(9)
17.0         -0.555573133690222(5)  0.5554775198496(6)   0.00004520336(3)    0.00000562434356(5)
18.0         -0.555568415321604(4)  0.55549768754876(3)  0.00001246971(3)    0.00000392932071(3)
19.0         -0.555565090350473(2)  0.55551201310066(3)  -0.000016309992(7)  0.00000279353946(3)
20.0         -0.555562710376694(2)  0.55552243173637(8)  -0.000040842073(3)  0.000002013932016(8)

6^1\Sigma_g                                                                 
R            E                      A                   B                   dE/dR
0.7          -0.2140023255092(9)    1.233058637(4)      -0.00034813537(4)   -1.455794731(4)
0.8          -0.335886648909(3)     1.1469518605(9)     -0.00041630256(4)   -1.0138315145(6)
0.9          -0.421710285628(2)     1.071265427(8)      -0.00049761987(7)   -0.721727935(5)
1.0          -0.4832638187068(6)    1.0046265426(2)     -0.00059460102(1)   -0.5213627240(1)
1.1          -0.527727162319(2)     0.9428517896(1)     0.001168387049(2)   -0.3773860249(7)
1.2          -0.560088946762(5)     0.8903330003(7)     0.001180586191(2)   -0.2752033779(4)
1.3          -0.5836627941815(5)    0.8436734576(5)     0.001194326597(2)   -0.2000082026(3)
1.4          -0.6007221252391(4)    0.8021043096(3)     0.001210119611(2)   -0.14384441743(2)
1.5          -0.6128869361008(3)    0.7649757980(3)     0.001228601786(2)   -0.10139257461(2)
1.6          -0.6213348479302(8)    0.7317387410(3)     0.001250590504(2)   -0.06900243318(1)
1.7          -0.6269366445923(4)    0.7019283360(3)     0.00127716052(3)    -0.04411275967(1)
1.8          -0.6303458026835(3)    0.6751505376(3)     0.00130976151(4)    -0.02489151942(1)
1.9          -0.6320590985397(4)    0.6510709441(4)     0.00135040592(1)    -0.01000623449(2)
2.0          -0.6324585378241(5)    0.6294060894(4)     0.00140198165(6)    0.00152622419(1)
2.1          -0.6318409488065(8)    0.6099172238(3)     0.00146879744(7)    0.01043986905(1)
2.2          -0.6304392880171(3)    0.5924071632(3)     0.00155758894(8)    0.01728732944(1)
2.3          -0.6284383466653(3)    0.57672201645(2)    0.00167949918(9)    0.02248536096(8)
2.4          -0.6259867808868(3)    0.56276277875(1)    0.00185428969(1)    0.026343334224(2)
2.5          -0.6232071194652(3)    0.55052057879(8)    0.00212011066(1)    0.02907461627(5)
2.6          -0.6202058060270(2)    0.5401725824(3)     0.00255811937(1)    0.03078200908(1)
2.7          -0.6170867051963(1)    0.5323004061(3)     0.00335415059(4)    0.03140233300(1)
2.8          -0.6139682424895(8)    0.5278346860(1)     0.00486961025(2)    0.0307619845(6)
2.9          -0.6109513005079(9)    0.524854749(5)      0.0070721557(1)     0.0296884659(1)
3.0          -0.607984520050(2)     0.518435916(3)      0.0085828151(1)     0.0298495347(1)
3.1          -0.604965579196(2)     0.5103791726(2)     0.0089559046(6)     0.0305117441(6)
3.2          -0.601893387552(2)     0.5031344432(2)     0.00878291507(2)    0.0308621701(5)
3.3          -0.598806494758(2)     0.4971143530(1)     0.008443033329(2)   0.0308158005(5)
3.4          -0.595740596378(2)     0.4921837410(1)     0.00807947850(5)    0.0304578986(4)
3.5          -0.592722480238(2)     0.4881695823(1)     0.00773768105(1)    0.0298722566(4)
3.6          -0.5897716541355(10)   0.4849369081(4)     0.00742797389(2)    0.02912076279(8)
3.7          -0.5869023630600(7)    0.4823854360(1)     0.00714869784(1)    0.0282478181(3)
3.8          -0.5841250476230(10)   0.4804386424(1)     0.00689453835(1)    0.0272858961(3)
3.9          -0.581447330977(2)     0.4790357744(9)     0.00665951149(2)    0.02625937347(1)
4.0          -0.57887469933(7)      0.4781270211(1)     0.00643795935(1)    0.0251869195(3)
4.1          -0.5764109939742(10)   0.4776709130(1)     0.00622476808(1)    0.0240829466(3)
4.2          -0.574058790625(2)     0.4776332690(1)     0.00601524808(1)    0.0229584575(3)
4.3          -0.571819715484(2)     0.4779873315(1)     0.00580482165(2)    0.0218214846(3)
4.4          -0.5696947335030(10)   0.4787149672(2)     0.00558854150(2)    0.0206772196(4)
4.5          -0.56768443716(3)      0.4798089985(2)     0.00536039985(2)    0.0195278753(4)
4.6          -0.565789362518(2)     0.4812769050(2)     0.0051123378(3)     0.0183722734(4)
4.7          -0.564010361903(2)     0.4831463140(2)     0.0048328058(3)     0.0172051166(4)
4.8          -0.562349067676(2)     0.4854728294(2)     0.0045046555(4)     0.0160158830(5)
4.9          -0.560808486465(2)     0.4883505462(2)     0.0041020885(5)     0.0147873347(5)
5.0          -0.559393752871(2)     0.4919241958(2)     0.0035865027(5)     0.0134939114(5)
5.1          -0.558113008001(2)     0.4963970911(2)     0.0029017943(6)     0.0121011602(4)
5.2          -0.556978160367(2)     0.5020169756(2)     0.0019720328(6)     0.0105694586(3)
5.3          -0.556004801071(2)     0.5090016389(1)     0.0007095929(6)     0.00886852115(2)
5.4          -0.555209840020(2)     0.5173622224(1)     -0.0009530760(5)    0.00700881807(1)
5.5          -0.554605475403(2)     0.5266714596(4)     -0.0030059217(5)    0.00507891196(3)
5.6          -0.554190874544(2)     0.53601992242(9)    -0.0053190336(4)    0.00324481287(5)
5.7          -0.553947456853(2)     0.5443746266(3)     -0.0076792558(3)    0.00167944391(1)
5.8          -0.553842750631(2)     0.551072492(7)      -0.009888811(3)     0.0004776308(1)
5.9          -0.553839824993(8)     0.555981062(6)      -0.011831144(3)     -0.0003629215(1)
6.0          -0.553905281146(7)     0.559318717(5)      -0.0134675914(2)    -0.0009022394(1)
6.5          -0.554556616403(3)     0.5630349126(2)     -0.0176910988(3)    -0.0013043533(3)
7.0          -0.555073152157(2)     0.5603616718(2)     -0.0177862713(1)    -0.0007555028(3)
7.5          -0.5553414869869(7)    0.5580171197(7)     -0.0164051373(1)    -0.00035675103(1)
8.0          -0.55546300074328(5)   0.55669869844(5)    -0.01491412107(1)   -0.000154462212(8)
8.5          -0.55551399017277(2)   0.556039360820(2)   -0.01372322959(1)   -0.0000618083115(2)
9.0          -0.55553330298143(2)   0.555723222347(5)   -0.01285491704(1)   -0.0000211021517(9)
9.5          -0.555538968714818(9)  0.5555782096631(9)  -0.01223696221(1)   -0.00000413062615(1)
10.0         -0.555539184914083(7)  0.5555180244135(2)  -0.01179372905(9)   0.00000211605005(7)
11.0         -0.555535862495673(6)  0.5555004379327(2)  -0.01120758017(1)   0.00000322041481(1)
12.0         -0.555533720966736(5)  0.5555215988547(2)  -0.01080220476(1)   0.00000101017599(1)
13.0         -0.555533653499766(3)  0.5555430638677(1)  -0.01046948894(1)   -0.00000072387446(9)
14.0         -0.555534879773837(3)  0.5555573736420(1)  -0.01018662617(2)   -0.00000160670487(6)
15.0         -0.555536678642624(2)  0.5555655145037(1)  -0.00994835830(2)   -0.00000192239074(9)
16.0         -0.555538626624646(5)  0.5555696719986(1)  -0.009748605212(1)  -0.00000194033587(7)
17.0         -0.555540514441146(4)  0.5555714736191(1)  -0.009580608406(2)  -0.00000182112812(8)
18.0         -0.555542251438849(2)  0.5555719198488(2)  -0.00943841174(1)   -0.00000164824500(1)
19.0         -0.555543806971529(2)  0.5555716001394(1)  -0.009317151075(2)  -0.00000146279831(8)
20.0         -0.555545179435428(4)  0.555570863547(3)   -0.00921279951(2)   -0.00000128420558(1)

7^1\Sigma_g                                                              
R            E                     A                  B                  dE/dR
0.7          -0.2031026226(5)      1.22113309(9)      0.000573831(1)     -1.45432924(2)
0.8          -0.3248398062(2)      1.13472387(7)      0.000579961(8)     -1.01235509(1)
0.9          -0.41051540490(9)     1.05873488(5)      0.000586267(4)     -0.72024386(8)
1.0          -0.471920166180(3)    0.99179139(4)      0.0005929663(2)    -0.51987123(5)
1.1          -0.516552689791(8)    0.93419311(6)      -0.0003923021(1)   -0.37967311(4)
1.2          -0.549140355703(4)    0.882061511(3)     -0.0004688865(7)   -0.277434296(1)
1.3          -0.572934607636(3)    0.835776429(5)     -0.0005611010(2)   -0.202186016(3)
1.4          -0.590209251251(3)    0.794572514(4)     -0.0006728757(2)   -0.1459737589(2)
1.5          -0.602584827761(3)    0.757804460(5)     -0.000809508(3)    -0.103479755(3)
1.6          -0.611239689956(2)    0.724929098(4)     -0.0009783016(2)   -0.0710558798(2)
1.7          -0.617045605402(2)    0.6954902695(2)    -0.0011895858(1)   -0.0461439201(1)
1.8          -0.620657411113(2)    0.6691071457(1)    -0.0014584062(9)   -0.0269165192(8)
1.9          -0.622573847780(7)    0.6454667731(2)    -0.00180745684(2)  -0.0120489081(1)
2.0          -0.6231799116910(7)   0.6243227148(1)    -0.00227241926(2)  -0.0005714016(6)
2.1          -0.6227772716351(8)   0.6055046033(2)    -0.0029122405(9)   0.0082250802(9)
2.2          -0.621607292156(4)    0.588951700(1)     -0.003830191(7)    0.014843451(4)
2.3          -0.619870632378(2)    0.574808301(6)     -0.005219785(4)    0.0195923179(2)
2.4          -0.617748981607(3)    0.563698419(1)     -0.007468460(6)    0.022521068(5)
2.5          -0.615441450167(6)    0.557537423(3)     -0.011360395(1)    0.023161611(1)
2.6          -0.613242851054(4)    0.56125994(3)      -0.017917683(1)    0.019993425(1)
2.7          -0.611586970844(8)    0.57614251(3)      -0.023235617(3)    0.013127579(1)
2.8          -0.610297993373(6)    0.567816312(1)     -0.015179301(5)    0.015172029(3)
2.9          -0.608278117747(2)    0.5355220423(1)    -0.0056805679(2)   0.0250883019(6)
3.0          -0.605439878414(2)    0.5130253367(9)    -0.0022392655(6)   0.0308048472(4)
3.1          -0.602241084513(2)    0.50060979075(3)   -0.0010555034(3)   0.03278428830(1)
3.2          -0.5989321193027(6)   0.49255918037(1)   -0.00050603302(1)  0.033241543409(1)
3.3          -0.595613919087(2)    0.4865539783(4)    -0.00018376196(1)  0.03304846691(6)
3.4          -0.5923336213943(8)   0.4817845214(5)    0.00003719408(7)   0.03251444117(1)
3.5          -0.5891179785881(8)   0.4779225728(6)    0.000207281485(2)  0.03177011595(1)
3.6          -0.5859843372776(8)   0.4748062265(6)    0.000351022338(1)  0.03088280854(1)
3.7          -0.5829448102751(8)   0.4723396425(6)    0.00048220022(4)   0.02989328858(1)
3.8          -0.5800081565592(7)   0.4704571213(5)    0.00060951946(7)   0.02882921980(1)
3.9          -0.577180773207(2)    0.4691086999(5)    0.00073902208(9)   0.02771078803(1)
4.0          -0.574467295342(4)    0.4682538896(5)    0.00087521041(1)   0.02655335143(9)
4.1          -0.5718710037173(2)   0.4678589205(4)    0.00102157913(1)   0.02536880079(6)
4.2          -0.5693941315781(8)   0.46789575844(3)   0.00118083964(2)   0.02416627932(4)
4.3          -0.5670381196229(6)   0.46834224802(2)   0.00135495571(2)   0.022952528276(2)
4.4          -0.5648038502497(5)   0.46918320103(1)   0.00154503295(2)   0.0217319657286(2)
4.5          -0.5626918857718(5)   0.470412503898(3)  0.00175105597(2)   0.020506529303(2)
4.6          -0.5607027344729(4)   0.47203647902(1)   0.00197141706(3)   0.01927527292(5)
4.7          -0.5588371702268(3)   0.47407879337(3)   0.00220211318(3)   0.01803369720(7)
4.8          -0.5570966311693(4)   0.4765869056(6)    0.0024353960(4)    0.01677285950(1)
4.9          -0.5554837063283(3)   0.4796385008(8)    0.0026575941(3)    0.01547861337(1)
5.0          -0.5540026439204(2)   0.4833411326(8)    0.00284605031(2)   0.01413230227(1)
5.1          -0.55265957458651(5)  0.4878042784(4)    0.00296656157(1)   0.01271672474(8)
5.2          -0.55146155735337(5)  0.4930377178(7)    0.00297743238(9)   0.01123535377(1)
5.3          -0.55041270870657(7)  0.4987308536(1)    0.00285411122(1)   0.00975129341(2)
5.4          -0.5495062620854(2)   0.5040374440(2)    0.00264022115(1)   0.0084201515(4)
5.5          -0.5487170366306(5)   0.507831130(4)     0.00247050230(1)   0.0074338012(8)
5.6          -0.5480053893565(9)   0.509568839(6)     0.00248195461(1)   0.0068636697(1)
5.7          -0.547334145102(2)    0.509736450(7)     0.00269529800(1)   0.0065960868(1)
5.8          -0.546682226458(9)    0.50927697(4)      0.0030279683(1)    0.006449181(6)
5.9          -0.54604464395(2)     0.50890458(4)      0.0033860914(1)    0.006294926(6)
6.0          -0.54542528537(2)     0.50894020(4)      0.0037130481(1)    0.006080848(6)
6.5          -0.54280070269(7)     0.51497185(3)      0.0045528052(7)    0.004281362(5)
7.0          -0.54116677292(5)     0.52499483(8)      0.00434819327(2)   0.002310277(1)
7.5          -0.54038904522(5)     0.53343364(7)      0.00361680239(1)   0.000927387(8)
8.0          -0.54011786873(5)     0.53804874(7)      0.0029986294(4)    0.000258641(7)
8.5          -0.54005763377(4)     0.53981695(6)      0.0027383292(1)    0.000028315(6)
9.0          -0.54006342978(5)     0.54042627(7)      0.0027367381(4)    -0.000040316(7)
9.5          -0.54009573505(3)     0.540977113(2)     0.0028516811(4)    -0.0000927767(2)
10.0         -0.54016320644(3)     0.54202266(4)      0.0029885688(3)    -0.000185945(3)
11.0         -0.54050682923(2)     0.546402710(1)     0.0031145765(7)    -0.0005359892(1)
12.0         -0.54128587390(6)     0.553700064(1)     0.0027941781(8)    -0.0010345159(1)
13.0         -0.54256837260(7)     0.562205316(1)     0.0018522200(1)    -0.0015105341(1)
14.0         -0.54424234119(6)     0.56940500(7)      0.000418493(6)     -0.001797333(4)
15.0         -0.54608200238(5)     0.57375637(5)      -0.001148292(4)    -0.001844958(3)
16.0         -0.54787197410(10)    0.575271079(1)     -0.002557539(5)    -0.0017124441(5)
17.0         -0.549476125466(10)   0.574751222(1)     -0.003701444(6)    -0.0014867704(5)
18.0         -0.55083688454(2)     0.573052849(1)     -0.004591419(6)    -0.0012342203(5)
19.0         -0.55194855463(3)     0.570814691(1)     -0.005280213(9)    -0.0009929546(7)
20.0         -0.552832564915(10)   0.568444781(9)     -0.0058219371(2)   -0.0007806108(4)

1^3\Sigma_g                                                                       
R            E                        A                     B                     dE/dR
0.7          -0.342130928988667(6)    1.342836627759(1)     0.00822197341966(1)   -1.429579569672(1)
0.8          -0.46143498347982(4)     1.252202968789(7)     0.00836294950851(6)   -0.988459981637(1)
0.9          -0.544767040091894(3)    1.172314541084(5)     0.008504450049312(1)  -0.697275001103(6)
1.0          -0.60392224803181505(4)  1.101771809524(4)     0.008646495425121(1)  -0.497849561492(4)
1.1          -0.6462856755609065(2)   1.039321072756(3)     0.008789318391880(2)  -0.357304906541(3)
1.2          -0.67668314180341571(6)  0.9838748865278(1)    0.00893328743229(3)   -0.2559931206037(1)
1.3          -0.69837814548896884(3)  0.934504468239(7)     0.00907886039579(2)   -0.181635632885(6)
1.4          -0.7136405684873686(3)   0.8904220453361(1)    0.00922655604555(6)   -0.1262724834634(1)
1.5          -0.7240866205382896(3)   0.850961003251(5)     0.00937693643894(2)   -0.084582921808(3)
1.6          -0.730890086928356(5)    0.815557087138(6)     0.00953059598146(1)   -0.052916875131(4)
1.7          -0.734917974883440(1)    0.7837318223758(1)    0.0096881546413(6)    -0.0287140279367(7)
1.8          -0.736820091741595(7)    0.75507839153(4)      0.009850253767(1)     -0.010143499884(1)
1.9          -0.7370896537668271(1)   0.7292498186003(2)    0.01001755353143(1)   0.0041262290350(1)
2.0          -0.7361051733454439(3)   0.7059491737862(4)    0.0101907313291(1)    0.0150779997796(1)
2.1          -0.7341599538590402(5)   0.68492148637(4)      0.01037048075063(6)   0.023446889282(2)
2.2          -0.7314832061423001(5)   0.665947074388(7)     0.0105575107906(1)    0.029789150798(4)
2.3          -0.7282553924169136(7)   0.6488360374792(1)    0.0107525451159(1)    0.0345301543207(6)
2.4          -0.724619525233251(2)    0.63342369927(5)      0.0109563212378(7)    0.037998260818(2)
2.5          -0.720689588359196(4)    0.61956682307(1)      0.0111695894849(5)    0.04044910612(4)
2.6          -0.716556881346118(10)   0.60714045636(1)      0.0113931117060(3)    0.04208324038(5)
2.7          -0.712294847112937(1)    0.59603528639(4)      0.0116276596546(2)    0.043059096565(1)
2.8          -0.707962778269134(4)    0.58615541050(9)      0.0118740130389(2)    0.04350263134(3)
2.9          -0.703608685724174(4)    0.57741644236(8)      0.0121329572405(2)    0.04351456668(3)
3.0          -0.699271535123230(2)    0.569743888715(6)     0.012405280740(9)     0.0431758821360(1)
3.1          -0.694983001681094(6)    0.56307174221(5)      0.012691772315(2)     0.042552019183(1)
3.2          -0.6907688547753517(8)   0.557341244108(1)     0.012993218114(1)     0.04169612833342(2)
3.3          -0.6866500553689703(6)   0.55249977730(3)      0.013310398728(1)     0.040651599416(5)
3.4          -0.6826436287043045(9)   0.54849985549(3)      0.013644086422(1)     0.039454050946(5)
3.5          -0.6787633595262160(5)   0.54529817882(4)      0.013995042683(4)     0.038132908773(2)
3.6          -0.675020345825230(2)    0.54285473049(3)      0.014364016212(2)     0.036712670927(4)
3.7          -0.6714234386847724(8)   0.54113189372(5)      0.014751741424(2)     0.035213931072(7)
3.8          -0.6679795895349028(9)   0.540093573872(1)     0.015158937380(2)     0.0336542146479(2)
3.9          -0.66469412144608(2)     0.53970431791(7)      0.01558630683(4)      0.032048667573(1)
4.0          -0.661570937686215(2)    0.53992843270(6)      0.01603453475(4)      0.030410626247(7)
4.1          -0.658612678362044(2)    0.54072911567(4)      0.016504285341(1)     0.028752088462(2)
4.2          -0.655820834391176(3)    0.54206762551(3)      0.016996195926(2)     0.027084097352(2)
4.3          -0.653195827155049(8)    0.543902536260(1)     0.01751086593(3)      0.025417044394(1)
4.4          -0.65073706182336(2)     0.54618913296(2)      0.01804883873(4)      0.02376089291(1)
4.5          -0.6484429623517(4)      0.548879018643(2)     0.01861057430(5)      0.022125320824(9)
4.6          -0.6463109963342(4)      0.55192000599(5)      0.01919641159(7)      0.020519780509(3)
4.7          -0.644337697996883(3)    0.55525635864(9)      0.01980652038(9)      0.0189534764592(2)
4.8          -0.6425186973868(9)      0.55882942474(1)      0.02044084514(1)      0.017435265134(1)
4.9          -0.64084876299434(10)    0.56257866715(1)      0.02109904542(1)      0.015973488947(1)
5.0          -0.639321863500910(9)    0.56644304534(3)      0.02178043994(2)      0.01457576363(4)
5.1          -0.637931252052529(10)   0.5703626516(3)       0.02248396317(2)      0.01324874519(3)
5.2          -0.636669573606577(10)   0.5742804591(4)       0.02320814328(2)      0.01199790663(5)
5.3          -0.6355289928497(10)     0.5781440138(5)       0.0239511086(3)       0.01082735454(6)
5.4          -0.634501337399442(10)   0.5819069017(6)       0.0247106264(4)       0.00973971031(8)
5.5          -0.63357824894624(3)     0.5855298541(7)       0.0254841723(5)       0.00873607178(1)
5.6          -0.6327513339942(6)      0.5889814016(9)       0.0262690256(5)       0.00781605935(1)
5.7          -0.6320123060258(5)      0.5922380520(1)       0.0270623803(7)       0.00697793930(1)
5.8          -0.63135311211810(10)    0.5952840248(1)       0.0278614608(8)       0.00621880815(2)
5.9          -0.63076603896819(2)     0.5981106225(1)       0.0286636309(9)       0.00553481634(2)
6.0          -0.63024379552804(2)     0.60071534364(5)      0.02946648802(1)      0.004921408649(7)
6.5          -0.6283849655891246(9)   0.6106260604006(8)    0.033430525107(6)     0.00273213925977(1)
7.0          -0.627343969517241(3)    0.616455603474(1)     0.03725158960(7)      0.0015554808632(2)
7.5          -0.6267388331983872(5)   0.6197671903625(7)    0.040988908399(5)     0.00092955237812(8)
8.0          -0.6263678024076574(9)   0.621667694338(1)     0.04479239099(2)      0.0005875135087(2)
8.5          -0.626127410224462(2)    0.622802780400(1)     0.04882517746(1)      0.0003911329205(1)
9.0          -0.6259640651384734(9)   0.623520757845(9)     0.05320533483(5)      0.0002714785882(9)
9.5          -0.625848897568859(2)    0.6240003939422(6)    0.05793866742(4)      0.00019457932912(6)
10.0         -0.625765155314512(2)    0.6243258076225(1)    0.06284286269(1)      0.0001439347692(4)
11.0         -0.625651263865481(1)    0.6246276944998(2)    0.07150408597(5)      0.00009305176051(1)
12.0         -0.625565960913511(5)    0.6245896777782(1)    0.07636563521(5)      0.00008135692794(1)
13.0         -0.625485558864006(2)    0.6244544802750(1)    0.07798177830(5)      0.00007931373762(5)
14.0         -0.6254088253710753(7)   0.62438310555564(2)   0.07826614296(3)      0.000073265701102(4)
15.0         -0.6253403831152288(4)   0.624392154481203(2)  0.07822730909(4)      0.000063215242268(5)
16.0         -0.6252826990251769(5)   0.62444745375492(4)   0.07816421351(3)      0.000052202829391(6)
17.0         -0.62523562891080(2)     0.62451836453609(1)   0.07812718911(3)      0.000042192022042(9)
18.0         -0.6251977430164360(2)   0.62458799182530(4)   0.078109748539(2)     0.000033875066174(3)
19.0         -0.6251673111090794(2)   0.62464949514410(5)   0.078101313249(1)     0.000027253471841(3)
20.0         -0.6251427558519418(1)   0.624701324326604(2)  0.078095991640(1)     0.0000220715762669(1)

2^3\Sigma_g                                                                    
R            E                       A                    B                    dE/dR
0.7          -0.2472644426042(4)     1.261327378689(2)    0.002223996593(1)    -1.44866133727(1)
0.8          -0.36844181348963(8)    1.173906921000(1)    0.002286178846(5)    -1.006831384389(1)
0.9          -0.45357315052141(2)    1.096969278704(2)    0.0023494423343(1)   -0.714884586870(1)
1.0          -0.51445061587705(2)    1.029136023772(2)    0.0024137914678(2)   -0.514685407895(1)
1.1          -0.558459323262524(3)   0.96917483468(3)     0.00247933920046(2)  -0.373377737650(2)
1.2          -0.590426867896656(9)   0.916018689919(1)    0.0025462807505(6)   -0.271326518352(1)
1.3          -0.613619506234056(4)   0.868758177314(8)    0.0026148720080(7)   -0.196260516215(5)
1.4          -0.630310459796666(2)   0.826624774772(5)    0.0026853854072(6)   -0.140224510697(3)
1.5          -0.642119737089215(4)   0.788973872289(6)    0.0027579483347(9)   -0.097902756800(3)
1.6          -0.650225634282811(7)   0.755274921688(1)    0.0028318353339(1)   -0.065655804628(6)
1.7          -0.655501642316257(4)   0.725129805523(3)    0.0029017680511(1)   -0.040957743063(1)
1.8          -0.658611819722805(8)   0.698450096734(1)    0.0029319295740(1)   -0.022132376117(7)
1.9          -0.660107400109173(9)   0.676831065567(1)    0.0026144783071(4)   -0.008801929188(7)
2.0          -0.660567972914286(8)   0.662053732848(1)    0.0014512091995(2)   -0.000742879967(4)
2.1          -0.660250897704916(6)   0.645593169700(1)    0.0010690484489(2)   0.006979870479(5)
2.2          -0.659216201994195(7)   0.629613661128(1)    0.0010928270950(1)   0.013455700394(5)
2.3          -0.657609692818079(6)   0.615193418475(1)    0.0012424122766(1)   0.018441858410(5)
2.4          -0.655570311845531(6)   0.602402705562(1)    0.0014667685624(1)   0.022153169285(5)
2.5          -0.65321394290149(5)    0.591172361448(1)    0.0017580144672(1)   0.024816632581(4)
2.6          -0.65063552709149(2)    0.58141675150(3)     0.002120028438(4)    0.026622605997(1)
2.7          -0.64791284889068(2)    0.57305601910(3)     0.002561554468(4)    0.027724751775(1)
2.8          -0.645109902827123(9)   0.56602022165(3)     0.003094178559(4)    0.028246314707(1)
2.9          -0.642279614139089(9)   0.560249028691(3)    0.003731520483(4)    0.028286408775(9)
3.0          -0.639465977332637(7)   0.555689968386(1)    0.0044887085212(8)   0.027925336315(4)
3.1          -0.63670571216767(2)    0.55229598388(4)     0.005381815495(5)    0.027228944607(1)
3.2          -0.63402952500903(2)    0.55002251095(4)     0.006427106878(5)    0.026252191893(1)
3.3          -0.631463046232689(8)   0.548824172189(2)    0.0076400208279(1)   0.025042083044(5)
3.4          -0.629027500845529(8)   0.548651219608(2)    0.0090338522729(1)   0.023640082717(6)
3.5          -0.626740161589626(9)   0.549445964201(2)    0.0106181758616(7)   0.022084056397(6)
3.6          -0.624614631336522(9)   0.551139565759(1)    0.01239712135707(2)  0.020409740438(4)
3.7          -0.62266100321433(2)    0.553649672160(2)    0.0143677007975(4)   0.018651711096(5)
3.8          -0.62088595035570(2)    0.55687943852(5)     0.016518456917(4)    0.016843818905(1)
3.9          -0.61929279931485(3)    0.56071836982(5)     0.018828726532(4)    0.015019084485(1)
4.0          -0.61788163880669(2)    0.565045191745(2)    0.0212687643419(2)   0.013209111765(6)
4.1          -0.61664950609552(2)    0.569732591856(2)    0.0238008451636(2)   0.011443149814(6)
4.2          -0.61559067676645(2)    0.574653276288(2)    0.026381280056(3)    0.009747000114(6)
4.3          -0.61469706202116(2)    0.579686476333(3)    0.028963095733(5)    0.008141996672(6)
4.4          -0.61395869544520(2)    0.584723921615(2)    0.031498996761(5)    0.006644266780(5)
4.5          -0.61336427341449(2)    0.589674412141(2)    0.033944197032(7)    0.005264413616(5)
4.6          -0.61290170375755(2)    0.594466429734(2)    0.036258774522(9)    0.004007668266(5)
4.7          -0.61255861730502(2)    0.599048629010(2)    0.038409338865(1)    0.002874465595(5)
4.8          -0.61232280524364(3)    0.603388424979(2)    0.040369954524(9)    0.001861329222(5)
4.9          -0.61218255865255(4)    0.607469163615(2)    0.042122388209(1)    0.000961917355(4)
5.0          -0.61212690161203(2)    0.611286488137(2)    0.043655823426(1)    0.000168082695(4)
5.1          -0.61214572276421(4)    0.614844506658(2)    0.044966206636(1)    -0.000529173313(4)
5.2          -0.61222982021667(4)    0.618152262229(2)    0.046055373200(2)    -0.001138931156(4)
5.3          -0.61237088044463(5)    0.621220848222(2)    0.046930067207(2)    -0.001669805241(4)
5.4          -0.612561413542328(6)   0.624061340220(2)    0.047600933901(2)    -0.002129616051(3)
5.5          -0.612794665583829(8)   0.626683560718(2)    0.048081536248(2)    -0.002525253661(3)
5.6          -0.613064525058694(6)   0.629095574657(2)    0.04838743013(3)     -0.002862687428(3)
5.7          -0.613365435474786(5)   0.631303741633(2)    0.04853532345(3)     -0.003147071256(3)
5.8          -0.613692321260887(5)   0.633313124269(1)    0.04854233878(4)     -0.0033828970703(3)
5.9          -0.614040529789983(5)   0.635128063978(1)    0.04842539408(4)     -0.0035741583370(2)
6.0          -0.61440578910524(5)    0.636752772430(1)    0.04820070944(4)     -0.0037244972208(2)
6.5          -0.616362022343828(2)   0.642212450344(6)    0.045943385563(8)    -0.0039769889231(9)
7.0          -0.6182895759240(8)     0.643963802263(5)    0.042669509615(1)    -0.0036677466199(6)
7.5          -0.6199870919219(7)     0.6432276683523(7)   0.038979491515(6)    -0.0030987435241(6)
8.0          -0.6213785081438(3)     0.641120342113(3)    0.03502492851(4)     -0.0024677292462(4)
8.5          -0.62246238897501(2)    0.6384434046565(3)   0.03077374760(5)     -0.00188011949194(3)
9.0          -0.6232734542866(1)     0.6356969424624(2)   0.02616481291(5)     -0.00138038757510(2)
9.5          -0.6238593009777(5)     0.6331626134799(1)   0.02121705458(4)     -0.00097929605286(1)
10.0         -0.62426832745319(3)    0.6309830268427(1)   0.01612289771(3)     -0.00067146993895(1)
11.0         -0.62472449687396(3)    0.6278661054739(9)   0.00716375867(3)     -0.00028560078182(7)
12.0         -0.62490922800235(2)    0.6262191686996(5)   0.002102035093(2)    -0.00010916172477(4)
13.0         -0.624977636045535(4)   0.6254816597308(7)   0.000358197574(2)    -0.00003877105272(5)
14.0         -0.625001000657470(4)   0.6251727143585(4)   -0.000005943015(2)   -0.000012265264356(2)
15.0         -0.625007604725696(2)   0.62504635564794(3)  -0.000017494828(1)   -0.000002583394816(1)
16.0         -0.625008244306664(2)   0.62499740086108(2)  0.000012452819(1)    0.000000677715349(1)
17.0         -0.6250070343963621(2)  0.62498134321282(1)  0.000026307626(1)    0.000001511246091(9)
18.0         -0.6250054985429428(3)  0.62497875469847(1)  0.000026483327(1)    0.000001485769137(6)
19.0         -0.6250041409427775(3)  0.62498106999357(9)  0.000021348868(1)    0.000001214260484(4)
20.0         -0.6250030754316002(2)  0.62498463936375(8)  0.000015599054(1)    0.000000921803392(3)

3^3\Sigma_g                                                                      
R            E                       A                     B                     dE/dR
0.7          -0.2385025849011(5)     1.2578319470(1)       0.00003881523(1)      -1.4561848030(1)
0.8          -0.3604285808126(3)     1.1718486390(7)       0.00004292934(1)      -1.0142750728(8)
0.9          -0.446299293025778(8)   1.0963027511(3)       0.00004856839(7)      -0.7222260645(3)
1.0          -0.50790540933734(3)    1.02982181631(1)      0.0000563012687(2)    -0.52191640697(1)
1.1          -0.552631673439913(6)   0.97117988415(6)      0.0000668085611(4)    -0.38049837337(5)
1.2          -0.58530594998959(2)    0.91931580194(8)      0.00008090244484(1)   -0.27834154329(5)
1.3          -0.60919508154909(2)    0.87332444869(7)      0.0000995584151(1)    -0.20317643626(4)
1.4          -0.62657290121361(2)    0.83243788904(3)      0.000123982293(3)     -0.147046419876(2)
1.5          -0.63905964591136(2)    0.796002851973(2)     0.000155805672(3)     -0.104628804041(1)
1.6          -0.64783256224535(2)    0.763453392064(1)     0.000197838076(4)     -0.072263018637(9)
1.7          -0.653760067134403(9)   0.734259842280(1)     0.000257822133(4)     -0.047352808909(7)
1.8          -0.657485408507765(4)   0.707723800051(7)     0.0003744857834(1)    -0.027910217524(3)
1.9          -0.659451216919321(4)   0.6815809631218(1)    0.0008591071992(5)    -0.0116472348434(9)
2.0          -0.659842081203761(2)   0.653479930047(4)     0.002213945338149(8)  0.0031810755782(2)
2.1          -0.658994131399812(4)   0.6314581344065(2)    0.00281685032338(5)   0.0131123795206(9)
2.2          -0.657312396926138(3)   0.6129337078331(1)    0.00304860767488(1)   0.0201721314059(7)
2.3          -0.655018414880138(3)   0.5964700719999(1)    0.00319593555649(1)   0.0254558012523(6)
2.4          -0.652265508883909(2)   0.5816889550400(1)    0.00331755815530(1)   0.0294068974350(5)
2.5          -0.6491718595144174(5)  0.5683944762367(1)    0.00343028202045(9)   0.0323109533111(4)
2.6          -0.6458311108734671(4)  0.5564439481423(1)    0.00354050791238(6)   0.0343796779735(4)
2.7          -0.6423182646669432(2)  0.5457202461677(1)    0.00365120798508(7)   0.0357770438886(3)
2.8          -0.6386937390663425(6)  0.5361229155154(9)    0.003763968420989(2)  0.03663243698249(3)
2.9          -0.6350063807381684(6)  0.5275641157807(8)    0.003879714487257(2)  0.03704905688190(2)
3.0          -0.6312957710664394(4)  0.5199662187785(9)    0.003999001846166(2)  0.03710985076264(2)
3.1          -0.6275940215589652(4)  0.5132601305321(1)    0.00412214009649(4)   0.0368819003312(3)
3.2          -0.6239271868347954(7)  0.5073840056648(1)    0.00424924176561(3)   0.03641974411563(2)
3.3          -0.620316385777730(2)   0.5022822117877(1)    0.004380233254157(2)  0.03576793151213(2)
3.4          -0.616778697120659(2)   0.4979044713002(9)    0.004514843134253(2)  0.03496300759426(2)
3.5          -0.6133278789814176(4)  0.4942051374743(8)    0.004652574539200(1)  0.03403506900203(2)
3.6          -0.6099749498852328(5)  0.4911425757391(9)    0.004792664564186(2)  0.03300899281836(2)
3.7          -0.6067286600175318(7)  0.4886786285330(7)    0.004934031881126(2)  0.03190541391474(1)
3.8          -0.6035958748919856(4)  0.4867781464199(6)    0.00507521310027(3)   0.03074150749266(1)
3.9          -0.6005818886613732(3)  0.4854085708649(4)    0.00521428837608(3)   0.02953161994781(9)
4.0          -0.5976906805119581(3)  0.4845395558498(4)    0.00534879721584(7)   0.02828778116555(6)
4.1          -0.5949251246627084(3)  0.48414261673460(2)   0.00547564639323(8)   0.027020123884902(2)
4.2          -0.5922871622211345(3)  0.48419079559545(5)   0.00559101334509(9)   0.025737230148970(8)
4.3          -0.5897779413674219(2)  0.48465833266880(6)   0.00569025052980(1)   0.024446420627585(3)
4.4          -0.5873979309254238(4)  0.48552033333922(2)   0.00576779907517(2)   0.02315399945141(9)
4.5          -0.5851470112343226(3)  0.48675241894326(2)   0.00581712381717(2)   0.02186546495357(8)
4.6          -0.5830245452737091(2)  0.48833034702935(6)   0.00583068676725(2)   0.020585695270513(3)
4.7          -0.5810294321416363(2)  0.4902295821253(4)    0.00579998245394(1)   0.01931911702476(8)
4.8          -0.5791601441748224(2)  0.4924247914654(1)    0.00571566675176(1)   0.01806986514779(2)
4.9          -0.5774147481915913(2)  0.4948892326710(2)    0.0055678207091(3)    0.0168419419430(4)
5.0          -0.5757909105447989(4)  0.497593995711(3)     0.0053464014180(7)    0.0156393829667(7)
5.1          -0.5742858850147584(6)  0.500507067513(5)     0.0050419395588(1)    0.0144664348043(1)
5.2          -0.5728964823529467(9)  0.503592218076(8)     0.0046465397635(2)    0.0133277431302(1)
5.3          -0.571619021058419(2)   0.506807780871(1)     0.0041552108012(3)    0.0122285358845(2)
5.4          -0.570449261522866(2)   0.510105534715(8)     0.0035674778722(2)    0.0111747642236(1)
5.5          -0.569382330811155(2)   0.513430085373(1)     0.002889092925(3)     0.0101731355341(1)
5.6          -0.568412653201142(3)   0.516719336122(1)     0.002133470905(4)     0.0092309494784(2)
5.7          -0.567533910643625(3)   0.519906692681(1)     0.001322306732(5)     0.0083556522742(2)
5.8          -0.56673906341833(2)    0.52292538638(7)      0.000484802288(2)     0.007554082249(1)
5.9          -0.56602045848605(2)    0.52571462367(8)      -0.000344804431(2)    0.006831497426(1)
6.0          -0.56537003696941(2)    0.52822636109(8)      -0.001131153196(3)    0.006190612646(1)
6.5          -0.56286817037142(2)    0.53627379600(5)      -0.003576977919(2)    0.004091442211(7)
7.0          -0.56109533347634(2)    0.53938499322(5)      -0.003449223635(8)    0.003101477179(6)
7.5          -0.55971290178636(2)    0.541306674948(2)     -0.002121058528(3)    0.0024541635784(2)
8.0          -0.55862502858928(3)    0.54334791407(3)      -0.000578264670(4)    0.001909639315(3)
8.5          -0.55779084808599(2)    0.545547780530(2)     0.000797369947(6)     0.0014403608889(2)
9.0          -0.55717053934505(2)    0.547671114992(1)     0.001908066322(4)     0.0010554915948(1)
9.5          -0.55672088993132(2)    0.549529099114(1)     0.002771914146(7)     0.0007570306124(8)
10.0         -0.55640056949059(2)    0.551040411951(8)     0.003447895521(2)     0.0005360157540(6)
11.0         -0.55601501173250(2)    0.553082063502(7)     0.004480800658(6)     0.0002666316573(4)
12.0         -0.555821527469240(5)   0.5541872935308(1)    0.005363608736(1)     0.000136186161527(2)
13.0         -0.555720547680827(4)   0.5547687431392(5)    0.00622797843(2)      0.00007321573397(4)
14.0         -0.555664773488572(2)   0.5550792339290(9)    0.00704697408(2)      0.00004182425426(1)
15.0         -0.5556319984108463(5)  0.5552508062886(4)    0.00773868238(6)      0.00002541280815(4)
16.0         -0.5556115375550769(4)  0.5553498281140(4)    0.00825878968(5)      0.00001635684007(3)
17.0         -0.5555980481004045(2)  0.55540989291143(1)   0.00862443110(3)      0.000011067952293(1)
18.0         -0.5555887361504259(4)  0.55544829175812(8)   0.00888419002(4)      0.000007802466239(5)
19.0         -0.5555820661958067(3)  0.555474129824653(9)  0.009089528091(2)     0.0000056808616397(8)
20.0         -0.5555771501550850(4)  0.5554923797377(3)    0.00928647452(1)      0.000004238520869(1)

4^3\Sigma_g                                                                  
R            E                       A                   B                   dE/dR
0.7          -0.2175366462959(7)     1.234481049(3)      0.00089502753(6)    -1.452777718(4)
0.8          -0.3391200341581(5)     1.1477855843(1)     0.000924491096(1)   -1.0108319377(1)
0.9          -0.4246449797467(2)     1.0715240928(6)     0.000954627473(2)   -0.7187545700(6)
1.0          -0.4859026209772(2)     1.0043209639(6)     0.00098543982(3)    -0.5184183429(5)
1.1          -0.5302776857524(2)     0.9449468233(3)     0.00101698684(5)    -0.37697194324(2)
1.2          -0.5625977483805(3)     0.89233732072(2)    0.00104937470(5)    -0.27478297695(1)
1.3          -0.5861292362673(2)     0.84558514429(6)    0.001082753842(1)   -0.19958146771(3)
1.4          -0.60314561224114(9)    0.80392292901(2)    0.00111730952(6)    -0.14341236912(1)
1.5          -0.61526708911014(7)    0.76670555549(4)    0.001153198824(1)   -0.100958977590(2)
1.6          -0.623671993926(2)      0.73339868673(9)    0.00119017274(3)    -0.06857918300(5)
1.7          -0.6292334545987(3)     0.70359448352(8)    0.00122506732(3)    -0.04374178172(4)
1.8          -0.63261468663583(9)    0.6771997746(4)     0.00122990792(1)    -0.02476949333(2)
1.9          -0.6343615806667(2)     0.65527149109(5)    0.00101694636(1)    -0.011005216012(1)
2.0          -0.6349213450542(2)     0.63586299894(3)    0.00077569751(2)    -0.0004708269451(4)
2.1          -0.6345170451868(2)     0.61724459028(4)    0.000783180318(1)   0.008224978526(1)
2.2          -0.6333398728935(2)     0.60028402537(2)    0.00087448915(1)    0.01502538523(1)
2.3          -0.6315650288673(2)     0.58502922087(2)    0.00100714286(1)    0.02023296000(9)
2.4          -0.6293361615865(4)     0.57137093598(2)    0.00117340169(1)    0.02415217734(1)
2.5          -0.6267691483979(3)     0.55918649829(1)    0.00137340924(4)    0.02703306004(4)
2.6          -0.6239574579658(2)     0.54836154428(1)    0.00160982508(4)    0.02907535142(5)
2.7          -0.62097668432818(8)    0.53879297458(8)    0.001886314552(2)   0.030438411016(2)
2.8          -0.61788813050889(7)    0.53038808614(1)    0.00220689885(3)    0.03125001584(4)
2.9          -0.6147416012432(3)     0.52306277793(2)    0.00257549350(4)    0.03161338735(6)
3.0          -0.6115775727355(2)     0.51673953767(2)    0.00299543870(4)    0.03161267835(6)
3.1          -0.6084288772193(4)     0.51134543363(1)    0.00346895670(3)    0.03131723987(3)
3.2          -0.6053220106340(3)     0.50681023715(1)    0.003996528918(3)   0.03078492921(4)
3.3          -0.6022781492998(3)     0.50306481178(2)    0.00457622845(4)    0.03006464773(7)
3.4          -0.5993139457932(2)     0.50003994189(1)    0.00520308725(3)    0.02919823644(5)
3.5          -0.5964421635567(2)     0.4976657986(3)     0.00586861582(4)    0.02822181856(8)
3.6          -0.5936722018878(3)     0.49587222170(2)    0.006560615848(2)   0.02716666116(5)
3.7          -0.5910105556259(6)     0.49458990963(1)    0.007263414516(2)   0.02605963405(4)
3.8          -0.5884612450640(4)     0.49375245664(2)    0.007958591511(1)   0.02492336537(4)
3.9          -0.5860262403108(6)     0.49329898475(2)    0.008626168273(1)   0.02377621937(4)
4.0          -0.5837058910232(3)     0.49317695410(1)    0.009246108562(4)   0.02263223423(4)
4.1          -0.58149935900828(7)    0.49334466486(2)    0.0097998806929(1)  0.02150114491(4)
4.2          -0.57940504059565(7)    0.49377302994(2)    0.010271795253(8)   0.02038857396(4)
4.3          -0.57742096030837(7)    0.49444638211(2)    0.010649876662(1)   0.01929641353(4)
4.4          -0.57554511796444(6)    0.49536230975(2)    0.010926138311(2)   0.01822336550(4)
4.5          -0.57377577654270(4)    0.49653069203(2)    0.011096270824(3)   0.01716557434(4)
4.6          -0.57211168479137(6)    0.49797214322(2)    0.01115888059(4)    0.01611729165(4)
4.7          -0.57055223283147(6)    0.49971592895(2)    0.01111451058(5)    0.01507155402(4)
4.8          -0.56909753736306(3)    0.50179707350(5)    0.010964745668(1)   0.014020929971(1)
4.9          -0.56774844285343(3)    0.50425185823(6)    0.010711778616(1)   0.012958486657(1)
5.0          -0.5665064053669(3)     0.50711032888(8)    0.010358906894(2)   0.011879215297(1)
5.1          -0.56537320000348(3)    0.51038414324(7)    0.009912497244(2)   0.010782167993(1)
5.2          -0.56435037553321(3)    0.51404897664(8)    0.009385788818(3)   0.009673345942(1)
5.3          -0.56343840382454(3)    0.51802412249(7)    0.00880411234(3)    0.008568732327(1)
5.4          -0.56263558449166(3)    0.52215838446(8)    0.00820937676(3)    0.007495777783(1)
5.5          -0.56193698161947(4)    0.52623718139(8)    0.00765971586(3)    0.006490872769(1)
5.6          -0.56133388196085(4)    0.53002166665(7)    0.00722046161(3)    0.005591467020(1)
5.7          -0.56081423091580(4)    0.53331092059(6)    0.006947395113(3)   0.004825142163(1)
5.8          -0.56036408129457(3)    0.53599645980(4)    0.00686994060(3)    0.004201314051(6)
5.9          -0.55996952940666(3)    0.53807940052(3)    0.006983542485(2)   0.003710191336(4)
6.0          -0.55961838626197(2)    0.539646691523(2)   0.007254386899(2)   0.0033286157897(3)
6.5          -0.55826552204585(2)    0.5438948661825(1)  0.009274483324(2)   0.0022108701328(7)
7.0          -0.55735669711355(2)    0.547157577554(8)   0.010175510789(2)   0.0014570170799(1)
7.5          -0.556771892089421(9)   0.549871643317(1)   0.010010336701(2)   0.0009200331696(1)
8.0          -0.556402866207961(5)   0.551729278087(8)   0.00944623805(3)    0.0005841985151(1)
8.5          -0.556165439419370(5)   0.552913914475(1)   0.00880041041(5)    0.0003825323463(1)
9.0          -0.556007320666745(2)   0.553669864418(7)   0.00817733716(4)    0.0002597173610(8)
9.5          -0.5558982388819202(7)  0.554166515226(8)   0.00759775384(6)    0.0001822867006(8)
10.0         -0.5558206192617401(3)  0.554504538293(5)   0.00705429582(5)    0.0001316080969(5)
11.0         -0.5557215766072552(5)  0.554913560769(1)   0.0060194757(3)     0.0000734559853(1)
12.0         -0.5556643565522509(7)  0.5551354196349(2)  0.004986112089(2)   0.00004407807645(1)
13.0         -0.5556290919589019(9)  0.5552657816735(1)  0.00394461350(4)    0.00002794694503(1)
14.0         -0.555606300007258(5)   0.5553485162469(1)  0.002965266397(3)   0.00001841312574(9)
15.0         -0.555591101913952(2)   0.5554048058983(1)  0.0021426881002(1)  0.00001241973438(9)
16.0         -0.5555807783014083(2)  0.5554448624838(1)  0.00152403156(4)    0.00000849473860(8)
17.0         -0.555573681918567(2)   0.5554738737782(1)  0.00109311060(4)    0.00000587106708(5)
18.0         -0.5555687535933527(2)  0.5554949494471(9)  0.00080378237(6)    0.00000410023035(4)
19.0         -0.5555652935109072(3)  0.5555102622743(8)  0.00061072249(7)    0.00000289638087(4)
20.0         -0.5555628353286600(6)  0.5555214130438(4)  0.00048037971(3)    0.000002071114243(1)

5^3\Sigma_g                                                                    
R            E                      A                    B                     dE/dR
0.7          -0.21402096724(4)      1.23309251(3)        0.000063192(1)        -1.45581650(4)
0.8          -0.335907516563(4)     1.146990827(1)       0.0000730952(9)       -1.013854138(2)
0.9          -0.4217334214735(7)    1.071308860(5)       0.00008494770(1)      -0.721750487(5)
1.0          -0.483289150953(2)     1.0046729759(2)      0.00009914804(1)      -0.5213838250(2)
1.1          -0.527959195692(4)     0.945855897(6)       0.0001161601(1)       -0.379906092(6)
1.2          -0.5605711360815(2)    0.8937950361(1)      0.00013652363(1)      -0.2776865833(8)
1.3          -0.5843915059866(2)    0.8475838240(6)      0.00016086090(1)      -0.2024556292(4)
1.4          -0.60169382165583(10)  0.8064531398(4)      0.00018990192(1)      -0.14625665585(2)
1.5          -0.6140980334512(8)    0.76974943466(3)     0.00022456312(8)      -0.10376760081(1)
1.6          -0.6227812208365(2)    0.7369089427(4)      0.00026634702(1)      -0.07132982615(2)
1.7          -0.62861193910516(6)   0.7074092201(3)      0.00031987653(8)      -0.04635134176(1)
1.8          -0.63223393915706(8)   0.6805531408(5)      0.000414819364(2)     -0.02684400091(2)
1.9          -0.63409471597720(4)   0.65461020888(4)     0.000740882382(2)     -0.010797627846(3)
2.0          -0.63451060099414(4)   0.63095096374(7)     0.001110807863(2)     0.00177981863(3)
2.1          -0.63385119869145(9)   0.61081058693(3)     0.001250164976(9)     0.010971719886(1)
2.2          -0.63238935100535(2)   0.59289522912(4)     0.001326806991(1)     0.017951873582(1)
2.3          -0.63031595112395(1)   0.576788450414(2)    0.001386542446(6)     0.023272826396(1)
2.4          -0.62777811314150(2)   0.562279487243(2)    0.001440822359(7)     0.027291094124(1)
2.5          -0.624892241963812(7)  0.549211941910(2)    0.001493577003(4)     0.030272120021(7)
2.6          -0.621751364642482(7)  0.537455618513(1)    0.001546522754(4)     0.032421440819(6)
2.7          -0.618430248955305(8)  0.526898057326(2)    0.001600556412(5)     0.033900811714(7)
2.8          -0.614989220447405(9)  0.517440603766(2)    0.001656214165(5)     0.034838791672(7)
2.9          -0.611477083666765(8)  0.508995958777(2)    0.001713847584(5)     0.035338318927(7)
3.0          -0.607933389760105(8)  0.501486393209(1)    0.001773697063(4)     0.035482332184(5)
3.1          -0.604390214231849(7)  0.494842346556(2)    0.001835921971(4)     0.035338021831(5)
3.2          -0.600873561938394(5)  0.489001290938(1)    0.0019006094159(2)    0.034960084688(3)
3.3          -0.597404485414363(5)  0.483906799533(1)    0.0019677701745(2)    0.0343932381459(2)
3.4          -0.593999981009364(5)  0.479507784829(1)    0.0020373248402(2)    0.0336741753472(3)
3.5          -0.590673711814572(5)  0.475757887022(1)    0.0021090804581(2)    0.0328330927978(3)
3.6          -0.587436595090516(4)  0.472615004398(8)    0.0021826960514(2)    0.0318948863035(2)
3.7          -0.584297283689725(9)  0.470040969460(1)    0.002257633552(3)     0.0308800849270(3)
3.8          -0.581262565051711(6)  0.468001390284(1)    0.002333088086(3)     0.0298055723072(2)
3.9          -0.57833769729683(2)   0.466465700861(7)    0.0024078874304(2)    0.0286851272913(1)
4.0          -0.575526699604009(7)  0.465407505669(1)    0.002480343282(6)     0.0275297984838(1)
4.1          -0.572832613609267(6)  0.464805379305(5)    0.002548023694(5)     0.0263481059279(7)
4.2          -0.570257754736699(5)  0.4646444269668(1)   0.002607390576(4)     0.025146030421385(4)
4.3          -0.567803978955034(4)  0.46491920333933(1)  0.002653195011(4)     0.02392669200363(2)
4.4          -0.565473005504785(3)  0.4656392029032(1)   0.002677416028(3)     0.02268950059126(1)
4.5          -0.563266868994272(2)  0.466839497869(1)    0.0026672935719(1)    0.0214283046945(2)
4.6          -0.561188647017841(3)  0.46860226442(3)     0.0026014688108(1)    0.020127474479(6)
4.7          -0.559243775865617(5)  0.47110254759(7)     0.002441978328(9)     0.018753452824(1)
4.8          -0.557442655718874(5)  0.47470973919(5)     0.002116934414(7)     0.017236024276(1)
4.9          -0.555806110005774(9)  0.48021163181(1)     0.001483538582(1)     0.015427444531(2)
5.0          -0.55437650136961(4)   0.48921431734(2)     0.00026696031(4)      0.01303243681(5)
5.1          -0.55323321553524(4)   0.5040356649(4)      -0.00189545240(7)     0.00964657855(9)
5.2          -0.55247369297009(7)   0.5236807592(5)      -0.00473772409(1)     0.00553710264(1)
5.3          -0.55209171361697(8)   0.5393297533(4)      -0.00670075253(7)     0.00240791704(7)
5.4          -0.55192799100474(8)   0.54576301740(1)     -0.006974185855(2)    0.001141661778(2)
5.5          -0.55182334306611(7)   0.54586855730(6)     -0.006120550904(1)    0.001082688321(8)
5.6          -0.55169521827926(6)   0.543168034111(1)    -0.00476936231086(1)  0.0015227114585(4)
5.7          -0.55151512962629(5)   0.539662273728(1)    -0.003286502393(6)    0.002079448403(4)
5.8          -0.55128142356462(5)   0.536336485805(2)    -0.001866690437(9)    0.002576713407(5)
5.9          -0.55100413797947(4)   0.533627427375(2)    -0.000607105205(1)    0.002945205187(5)
6.0          -0.55069717304307(3)   0.531672178729(1)    0.000454333725(1)     0.003170832386(4)
6.5          -0.54912485279601(2)   0.5307790950406(2)   0.003143601597(6)     0.00282242427002(2)
7.0          -0.5479889115932(2)    0.5359397922(4)      0.003357148438(2)     0.00172130277(4)
7.5          -0.5473594633688(2)    0.5409233374(5)      0.00277283365(1)      0.00085815013(6)
8.0          -0.54707283974056(8)   0.5443816644(3)      0.00216690194(1)      0.00033639692(3)
8.5          -0.54698758843929(3)   0.54674783537(2)     0.00184982462(5)      0.000028206243(2)
9.0          -0.5470304163084(3)    0.5487645445(4)      0.00188694805(6)      -0.00019268091(4)
9.5          -0.54717796783111(6)   0.55095997852(3)     0.00223262701(4)      -0.000398106388(2)
10.0         -0.54742997532512(6)   0.55354220780(2)     0.002801660020(1)     -0.000611223247(2)
11.0         -0.54825061974345(3)   0.55942270866(2)     0.00425464973(1)      -0.001015644447(1)
12.0         -0.54940481998475(5)   0.56446636195(1)     0.0056656292(5)       -0.001255128497(1)
13.0         -0.55068373198642(5)   0.56716710808(1)     0.0067414712(6)       -0.001267952007(1)
14.0         -0.55188687356460(6)   0.56756527130(8)     0.0074433862(9)       -0.001119885552(5)
15.0         -0.55290182872230(7)   0.56648544687(6)     0.0078514147(9)       -0.000905574543(3)
16.0         -0.55369795957433(4)   0.56473615689(6)     0.0080610910(7)       -0.000689887332(3)
17.0         -0.55429161424507(6)   0.56285149769(4)     0.0081448853(1)       -0.0005035225557(1)
18.0         -0.55471788148592(2)   0.561116005971(2)    0.0081475469(9)       -0.0003554513603(1)
19.0         -0.55501475025588(2)   0.559649902718(2)    0.0080907001(9)       -0.0002439553927(8)
20.0         -0.55521604298990(3)   0.558479851460(1)    0.0079769437(7)       -0.0001631904235(4)

6^3\Sigma_g                                                                
R            E                     A                  B                    dE/dR
0.7          -0.204455278331(6)    1.222368053(8)     0.0004451281(1)      -1.454161107(9)
0.8          -0.3261754375344(3)   1.135921639(5)     0.00046104003(9)     -1.012182752(5)
0.9          -0.4118335943341(6)   1.0598941984(2)    0.000477362550(2)    -0.7200673379(2)
1.0          -0.4732204873279(4)   0.9929107968(1)    0.000494097543(1)    -0.5196903095(7)
1.1          -0.5177206552084(5)   0.9337427800(1)    0.000511277866(2)    -0.3782019317(8)
1.2          -0.5501616021783(3)   0.8813263978(4)    0.00052896431(5)     -0.2759706630(3)
1.3          -0.5738097434873(2)   0.8347546508(3)    0.00054724608(6)     -0.20072685176(2)
1.4          -0.5909385373399(2)   0.7932599039(3)    0.00056624019(9)     -0.14451526181(2)
1.5          -0.6031681374699(3)   0.7561954408(4)    0.00058606534(1)     -0.10201820224(2)
1.6          -0.6116766334122(2)   0.7230216777(3)    0.00060663987(1)     -0.06959065270(2)
1.7          -0.6173363713965(2)   0.6933128075(3)    0.00062613716(1)     -0.04469202126(1)
1.8          -0.6208077079588(7)   0.6668937549(2)    0.0006262004(4)      -0.0256033594(1)
1.9          -0.6226192029778(6)   0.6441468371(7)    0.0005157236(4)      -0.01133033375(2)
2.0          -0.6231732429756(4)   0.6234637717(4)    0.00044563983(2)     -0.00014526434(1)
2.1          -0.6227253282822(8)   0.6043736821(4)    0.00047234613(2)     0.00873887911(1)
2.2          -0.6214918979766(5)   0.5871039855(4)    0.00053278036(2)     0.01563086930(1)
2.3          -0.6196527540366(4)   0.5715540334(4)    0.00061288286(2)     0.02091248722(1)
2.4          -0.6173523240961(4)   0.5575822826(4)    0.00071019628(2)     0.02490418396(1)
2.5          -0.6147063610312(3)   0.5450543480(5)    0.00082508130(2)     0.02786080522(1)
2.6          -0.6118078948464(4)   0.5338492231(6)    0.00095879605(2)     0.02998410452(2)
2.7          -0.6087319356108(3)   0.5238588416(6)    0.00111288272(2)     0.03143447926(2)
2.8          -0.6055391244653(4)   0.5149863792(8)    0.00128885343(2)     0.03234026618(2)
2.9          -0.6022785663286(5)   0.5071443796(9)    0.00148793597(2)     0.03280489196(2)
3.0          -0.5989900347190(3)   0.5002529698(8)    0.00171081070(2)     0.03291235499(2)
3.1          -0.5957056948999(4)   0.4942382479(9)    0.00195732315(2)     0.03273143450(2)
3.2          -0.5924514570116(3)   0.4890309017(8)    0.00222618496(1)     0.03231892354(2)
3.3          -0.5892480455108(4)   0.4845651154(9)    0.00251469657(1)     0.03172210002(2)
3.4          -0.5861118529223(4)   0.4807778415(1)    0.00281854336(1)     0.03098059159(2)
3.5          -0.5830556323886(3)   0.4776084992(8)    0.00313172573(1)     0.03012775234(2)
3.6          -0.5800890728351(3)   0.4749991355(8)    0.00344667719(1)     0.02919164925(2)
3.7          -0.5772192912115(3)   0.4728950195(7)    0.00375459689(3)     0.02819574910(1)
3.8          -0.5744512673045(3)   0.4712455674(7)    0.00404597509(5)     0.02715939472(1)
3.9          -0.5717882379577(3)   0.4700054393(7)    0.00431123198(3)     0.02609815350(1)
4.0          -0.5692320599538(3)   0.4691356427(8)    0.004541338816(1)    0.02502410430(1)
4.1          -0.5667835457749(3)   0.4686045581(8)    0.004728259924(1)    0.02394609456(1)
4.2          -0.5644427757147(3)   0.4683889975(8)    0.00486504482(5)     0.02286994720(1)
4.3          -0.5622093955100(3)   0.4684757677(8)    0.00494538318(9)     0.02179851808(1)
4.4          -0.5600829247289(2)   0.4688649149(4)    0.00496234014(7)     0.02073136586(9)
4.5          -0.5580631385199(2)   0.4695775015(4)    0.00490564312(9)     0.01966347489(9)
4.6          -0.5561506787845(2)   0.4706755363(5)    0.00475581241(1)     0.01858155272(1)
4.7          -0.5543483201351(2)   0.4723174881(6)    0.00446997928(1)     0.01745336853(1)
4.8          -0.5526642201774(2)   0.4749331985(9)    0.00394211826(2)     0.01619396285(1)
4.9          -0.5511219699422(3)   0.4798562112(1)    0.0028760751(3)      0.01454403240(2)
5.0          -0.5497948104224(3)   0.4914061850(2)    0.0004584357(5)      0.0116777251(4)
5.1          -0.5488525495243(4)   0.5122333556(1)    -0.0032554647(3)     0.00718023411(2)
5.2          -0.5482216749742(4)   0.5152895681(1)    -0.00304097374(1)    0.00633309748(2)
5.3          -0.5474944387792(2)   0.5037689952(1)    -0.00044282868(1)    0.00825008370(2)
5.4          -0.5465988719421(2)   0.4954334354(7)    0.00139116850(5)     0.00947508085(1)
5.5          -0.54563071222658(5)  0.4918885692(4)    0.002328172260(1)    0.00977129874(7)
5.6          -0.54466117892873(3)  0.49110672123(2)   0.002760450680(3)    0.00956329602(4)
5.7          -0.54372574264717(2)  0.49174091598(1)   0.00292284381310(5)  0.009120145030(2)
5.8          -0.54284050402294(2)  0.49310961630(6)   0.00292707291117(2)  0.008574290987(1)
5.9          -0.54201209281235(2)  0.494863891884(1)  0.0028272963238(4)   0.0079912204964(2)
6.0          -0.54124234005286(2)  0.49681071229(3)   0.0026525476247(1)   0.007405271294(5)
6.5          -0.53820662896443(2)  0.50647780287(1)   0.001176608032(2)    0.004881357861(1)
7.0          -0.53620754594727(4)  0.51344790539(1)   -0.00037028529(5)    0.003251377223(2)
7.5          -0.53485051490825(6)  0.51796670703(2)   -0.00135383758(7)    0.002251174384(2)
8.0          -0.53390409027887(7)  0.52133986789(2)   -0.00188406147(9)    0.001570527799(2)
8.5          -0.53325353684818(4)  0.52431276324(3)   -0.00224792180(1)    0.00105185572(3)
9.0          -0.53283410628561(9)  0.5270338520(3)    -0.00249938259(9)    0.00064447270(3)
9.5          -0.53258823669162(7)  0.52915773136(2)   -0.00244206176(5)    0.000361105824(2)
10.0         -0.53245255793205(9)  0.53046277160(2)   -0.00207307478(5)    0.000198978633(1)
11.0         -0.53232359906269(6)  0.53129949640(1)   -0.0010764059(3)     0.000093100242(1)
12.0         -0.53222543808464(4)  0.53086570772(1)   -0.0001482966(8)     0.000113310864(1)
13.0         -0.53209100731673(3)  0.53009688650(6)   0.0006636422(8)      0.000153393909(4)
14.0         -0.53192774858381(7)  0.52958041962(4)   0.0013403971(9)      0.0001676663545(2)
15.0         -0.53176544508749(3)  0.52946832440(3)   0.0018506395(9)      0.0001531413793(2)
16.0         -0.53162640381361(7)  0.529646849860(2)  0.0021822470(8)      0.0001237221221(1)
17.0         -0.53151852801338(7)  0.529946324249(2)  0.0023558167(7)      0.0000924825743(1)
18.0         -0.53143975200547(2)  0.530249413544(1)  0.0024138257(6)      0.0000661299145(6)
19.0         -0.53138407622952(2)  0.530504783469(1)  0.0024009134(6)      0.0000462785663(4)
20.0         -0.53134528068609(5)  0.530702208270(1)  0.0023520007(5)      0.00003215362079(2)

7^3\Sigma_g                                                                 
R            E                      A                   B                   dE/dR
0.7          -0.20270205342(5)      1.22167592(6)       0.0000433069(1)     -1.45567695(8)
0.8          -0.32457366275(3)      1.135529470(3)      0.0000502212(2)     -1.01369476(3)
0.9          -0.41038260617(2)      1.059796051(1)      0.0000584140(2)     -0.721570494(1)
1.0          -0.471919268627(8)     0.99310158(5)       0.0000681173(9)     -0.52118232(5)
1.1          -0.516568046016(5)     0.934218334(3)      0.00007960019(2)    -0.379682080(2)
1.2          -0.549156416485(3)     0.882083244(1)      0.00009317167(1)    -0.277439023(1)
1.3          -0.572950811085(3)     0.835789402(1)      0.0001091833(3)     -0.202183531(7)
1.4          -0.590224658554(2)     0.794567706(6)      0.0001280360(4)     -0.145959319(4)
1.5          -0.602597876241(2)     0.757765714(4)      0.0001502151(6)     -0.1034452253(2)
1.6          -0.6112476734973(7)    0.724824161(3)      0.0001765022(6)     -0.0709853046(2)
1.7          -0.6170432529446(7)    0.695237545(4)      0.0002095322(7)     -0.0459966423(2)
1.8          -0.6206310549324(8)    0.66838932522(2)    0.00026859106(9)    -0.026532372382(1)
1.9          -0.622475693774(2)     0.6432219875(8)     0.00044584794(1)    -0.0109191020(3)
2.0          -0.6229380638207(9)    0.6207657576(1)     0.00059157925(2)    0.0010861531(4)
2.1          -0.6223550234266(7)    0.6009946791(9)     0.00065075370(2)    0.0101715925(4)
2.2          -0.6208931504403(2)    0.58516406628(1)    -0.000049504423(2)  0.01624049280(5)
2.3          -0.6189895119019(2)    0.5693267251(4)     -0.000055263664(2)  0.02159251601(2)
2.4          -0.6166176582935(2)    0.5550501597(1)     -0.00006216987(4)   0.0256531244(5)
2.5          -0.6138932446303(2)    0.5421896878(2)     -0.00006945904(1)   0.0286814227(1)
2.6          -0.6109089823284(1)    0.530620801(5)      -0.00007746755(2)   0.0308800699(2)
2.7          -0.6077394910151(2)    0.520232951(8)      -0.0000862688(3)    0.032409830(3)
2.8          -0.6044450115796(3)    0.510928104(1)      -0.0000959439(6)    0.033398896(5)
2.9          -0.601074284522(3)     0.502618920(2)      -0.0001065840(9)    0.033950126(7)
3.0          -0.597666796816(2)     0.495227217(3)      -0.0001182915(1)    0.034146527(1)
3.1          -0.594254548219(2)     0.48868267(4)       -0.0001311822(2)    0.034055446(1)
3.2          -0.590863448904(1)     0.48292169(6)       -0.0001453870(3)    0.033731799(1)
3.3          -0.587514432124(1)     0.47788653(8)       -0.000161055(4)     0.033220576(2)
3.4          -0.584224345115(3)     0.47352444(1)       -0.000178354(5)     0.03255880(3)
3.5          -0.5810066663217(2)    0.46978702(1)       -0.000197478(8)     0.03177704(4)
3.6          -0.5778720858884(3)    0.46662966(1)       -0.000218647(1)     0.03090067(5)
3.7          -0.5748289779428(2)    0.46401103135(5)    -0.000242114423(5)  0.029950796378(1)
3.8          -0.57188378692583(9)   0.46189273654(5)    -0.000268173489(4)  0.028945013259(1)
3.9          -0.56904134541806(7)   0.46023896281(4)    -0.000297162464(4)  0.027898046822(1)
4.0          -0.5663051372922(2)    0.45901625003(4)    -0.000329475717(4)  0.026822221816(1)
4.1          -0.56367751726792(2)   0.45819331626(4)    -0.000365575416(5)  0.025727853904(1)
4.2          -0.56115989592781(3)   0.45774096624(5)    -0.000406007947(5)  0.024623554689(1)
4.3          -0.55875289798314(5)   0.45763211068(5)    -0.000451428040(6)  0.023516462165(1)
4.4          -0.5564565014501(2)    0.45784199368(6)    -0.000502639850(7)  0.022412388130(1)
4.5          -0.5542701684158(7)    0.45834898677(8)    -0.000560686595(9)  0.021315818144(1)
4.6          -0.55219299456554(9)   0.4591376639(5)     -0.000627133464(1)  0.02022941972(1)
4.7          -0.5502240112518(4)    0.4602168171(5)     -0.000705577833(9)  0.01915046683(1)
4.8          -0.54836420086439(2)   0.4618980354(3)     -0.000823699815(3)  0.01801378447(8)
4.9          -0.547035875224(2)     0.537717959(7)      -0.0065994229(5)    0.0019016156(1)
5.0          -0.547042080927(2)     0.546548923(3)      -0.0056088898(8)    0.0000986316(6)
5.1          -0.5467597476297(5)    0.515770794(4)      0.0005546290(8)     0.0060762654(8)
5.2          -0.54589976160050(9)   0.49218404981(1)    0.00429806017(1)    0.01032994458(3)
5.3          -0.5448085331157(2)    0.4855641614(6)     0.00511788955(4)    0.01117818334(1)
5.4          -0.5436985526005(2)    0.4846570234(7)     0.00517516126(7)    0.01093361652(1)
5.5          -0.5426319195767(3)    0.4855911307(7)     0.00504661362(1)    0.01037105252(1)
5.6          -0.5416277076520(4)    0.4872869662(8)     0.00486079126(1)    0.00970370383(1)
5.7          -0.5406922498595(4)    0.4893749622(9)     0.00465125728(1)    0.00900303293(1)
5.8          -0.5398272136673(5)    0.4916956036(9)     0.00442795087(2)    0.00829855347(1)
5.9          -0.5390321638562(5)    0.4941617172(9)     0.00419418777(2)    0.00760516045(1)
6.0          -0.5383055043094(5)    0.4967134505(1)     0.00395156455(2)    0.00693200897(1)
6.5          -0.5355965310240(6)    0.5091959264(8)     0.0026690351(3)     0.00406163148(1)
7.0          -0.53406823430(8)      0.518507125(1)      0.001430804(9)      0.0022230156(1)
7.5          -0.53322840887(5)      0.523854575(7)      0.000355215(1)      0.0012498445(1)
8.0          -0.53273460674(3)      0.526463442(1)      -0.000320797(5)     0.0007838956(1)
8.5          -0.532403519054(9)     0.5275727885(2)     -0.000404691(3)     0.0005683212(3)
9.0          -0.5321475770792(2)    0.52795349400(8)    -0.00004025787(1)   0.000466009231(1)
9.5          -0.5319336384744(2)    0.52823800161(1)    0.00035917358(1)    0.000389014407(1)
10.0         -0.5317600795688(2)    0.52871400380(2)    0.00060064389(1)    0.000304607577(2)
11.0         -0.53153194265189(4)   0.5297482314(1)     0.0008875716(9)     0.00016215557(1)
12.0         -0.53141404185991(2)   0.5304212205(4)     0.0012214123(9)     0.00008273511(3)
13.0         -0.53135298748719(2)   0.53077990576(1)    0.0016606096(5)     0.000044083210(1)
14.0         -0.53131933200584(3)   0.53096359584(4)    0.00209759639(2)    0.000025409726(3)
15.0         -0.531299186941973(3)  0.531061129826(1)   0.00242578981(6)    0.0000158704744(8)
16.0         -0.531286213982657(2)  0.531117424391(4)   0.002638185937(1)   0.00001054934951(2)
17.0         -0.53127740019298(2)   0.5311528292358(2)  0.002769326626(4)   0.00000732770337(1)
18.0         -0.53127118017378(4)   0.5311765750430(2)  0.002847148177(1)   0.00000525584060(1)
19.0         -0.53126666349152(6)   0.5311932165211(2)  0.00288819892(6)    0.00000386563002(1)
20.0         -0.53126330751565(8)   0.531205248917(3)   0.00290253589(1)    0.00000290292995(1)

1^1\Sigma_u                                                                     
R            E                        A                   B                     dE/dR
0.7          -0.342130928988667(6)    1.33365136137(8)    0.06960805590(6)      -1.46365411731(8)
0.8          -0.46143498347982(4)     1.25027931381(7)    0.075192685857(2)     -1.02305944463(7)
0.9          -0.544767040091894(3)    1.17778321914(6)    0.08118227648(6)      -0.73237179010(8)
1.0          -0.60392224803181505(4)  1.1148032025(6)     0.08753981693(3)      -0.5334641125(6)
1.1          -0.6462856755609065(2)   1.060118898313(2)   0.094216065947(5)     -0.393479381719(1)
1.2          -0.67668314180341571(6)  1.012664796069(3)   0.101145984176(5)     -0.292773638249(2)
1.3          -0.69837814548896884(3)  0.97151863343(3)    0.108246524927(1)     -0.219059407913(2)
1.4          -0.7136405684873686(3)   0.93588051090(3)    0.115416095065(1)     -0.164358052051(2)
1.5          -0.7240866205382896(3)   0.90505072071(4)    0.122536037912(1)     -0.123322651460(2)
1.6          -0.730890086928356(5)    0.8784098812630(1)  0.1294743634462(5)    -0.0922715514841(8)
1.7          -0.734917974883440(1)    0.855402911063(2)   0.136091673468(8)     -0.068609614592(1)
1.8          -0.736820091741595(7)    0.835527323889(2)   0.142248849132(7)     -0.050470257011(1)
1.9          -0.7370896537668271(1)   0.81832568926(3)    0.147815680594(9)     -0.036487838148(1)
2.0          -0.7361051733454439(3)   0.80338164916(2)    0.15267934375(5)      -0.02564935024(1)
2.1          -0.7341599538590402(5)   0.790318564125(1)   0.156751570150(4)     -0.017195529869(7)
2.2          -0.7314832061423001(5)   0.77879970209(3)    0.159973553051(8)     -0.010553368897(1)
2.3          -0.7282553924169136(7)   0.76852890818(4)    0.162318039999(5)     -0.005288902402(1)
2.4          -0.724619525233251(2)    0.75925088638(4)    0.163788564027(4)     -0.001073308845(1)
2.5          -0.720689588359196(4)    0.75075053116(4)    0.164416224653(6)     0.002342067829(1)
2.6          -0.716556881346118(10)   0.742851082185(2)   0.164254738654(7)     0.005144549068(1)
2.7          -0.712294847112937(1)    0.735411165926(1)   0.1633745952562(1)    0.007474568296(5)
2.8          -0.707962778269134(4)    0.728320984000(3)   0.1618570905044(7)    0.009436871284(9)
2.9          -0.703608685724174(4)    0.721497999346(2)   0.159788840796(3)     0.011109230778(7)
3.0          -0.699271535123230(2)    0.714882473347(3)   0.1572571554837(1)    0.012549211188(8)
3.1          -0.694983001681094(6)    0.70843315034(3)    0.1543464396031(1)    0.013799384141(1)
3.2          -0.6907688547753517(8)   0.70212330199(3)    0.151135633479(3)     0.014891310681(1)
3.3          -0.6866500553689703(6)   0.695937257561(2)   0.147696587385(4)     0.015848546917(7)
3.4          -0.6826436287043045(9)   0.68986747179(3)    0.1440932124733(2)    0.016688884444(8)
3.5          -0.6787633595262160(5)   0.683912126847(3)   0.140381231849(3)     0.017425998921(7)
3.6          -0.675020345825230(2)    0.67807322850(3)    0.1366083644500(2)    0.018070647376(9)
3.7          -0.6714234386847724(8)   0.672355136852(2)   0.1328147973172(2)    0.018631526343(6)
3.8          -0.6679795895349028(9)   0.666763464253(2)   0.1290338302335(2)    0.019115878761(5)
3.9          -0.66469412144608(2)     0.661304273858(2)   0.1252926049345(1)    0.019529917358(5)
4.0          -0.661570937686215(2)    0.65598351740(3)    0.121612856094(4)     0.019879115853(6)
4.1          -0.658612678362044(2)    0.65080665897(3)    0.118011641833(1)     0.020168406316(7)
4.2          -0.655820834391176(3)    0.64577843991(1)    0.114502027425(5)     0.020402310830(2)
4.3          -0.653195827155049(8)    0.64090274856(1)    0.1110937076386(1)    0.020585027928(2)
4.4          -0.65073706182336(2)     0.63618256572(1)    0.10779356147192(1)   0.020720488422(1)
4.5          -0.6484429623517(4)      0.63161996343(3)    0.1046061385844(2)    0.020812390943(6)
4.6          -0.6463109963342(4)      0.62721613986(9)    0.1015340802995(2)    0.020864224380(1)
4.7          -0.644337697996883(3)    0.62297147744(9)    0.098578480067(4)     0.020879282129(1)
4.8          -0.6425186973868(9)      0.61888561461(9)    0.0957391893353(1)    0.020860671468(1)
4.9          -0.64084876299434(10)    0.61495752459(8)    0.0930150750785(2)    0.020811320214(1)
5.0          -0.639321863500910(9)    0.61118559609(3)    0.090404235139657(2)  0.020733982048(5)
5.1          -0.637931252052529(10)   0.607567712830(2)   0.087904177184(1)     0.020631241367(4)
5.2          -0.636669573606577(10)   0.60410132970(8)    0.085511966522(5)     0.020505518128(1)
5.3          -0.6355289928497(10)     0.60078354409(7)    0.08322434754(4)      0.020359072951(8)
5.4          -0.634501337399442(10)   0.59761116178(9)    0.081037842870(6)     0.020194012581(1)
5.5          -0.63357824894624(3)     0.594580757009(1)   0.0789488338275(1)    0.0200122956857(3)
5.6          -0.6327513339942(6)      0.59168872669(9)    0.076953625344(5)     0.019815739000(1)
5.7          -0.6320123060258(5)      0.58893133903(8)    0.075048497856(4)     0.019606023671(1)
5.8          -0.63135311211810(10)    0.58630477670(7)    0.073229748503(9)     0.019384701794(1)
5.9          -0.63076603896819(2)     0.58380517499(1)    0.07149372346(7)      0.019153203003(1)
6.0          -0.63024379552804(2)     0.58142865544(7)    0.069836842968(9)     0.018912841063(1)
6.5          -0.6283849655891246(9)   0.57125898398(1)    0.06262153207(7)      0.017616764684(2)
7.0          -0.627343969517241(3)    0.56361874722(8)    0.056912762921(6)     0.016240471526(1)
7.5          -0.6267388331983872(5)   0.55812940470(1)    0.0524000083266(8)    0.014853294615(1)
8.0          -0.6263678024076574(9)   0.55451469303(5)    0.0488494853197(2)    0.013491218464(5)
8.5          -0.626127410224462(2)    0.55261534689(1)    0.0460953178822(1)    0.012166613013(1)
9.0          -0.6259640651384734(9)   0.55239859582(6)    0.044032042503(1)     0.010874854483(5)
9.5          -0.625848897568859(2)    0.55396046724(1)    0.04261044345(3)      0.009599315289(1)
10.0         -0.625765155314512(2)    0.55750196820(7)    0.041834945120(1)     0.008317211555(6)
11.0         -0.625651263865481(1)    0.571149291758(2)   0.04243920233(3)      0.0056834633133(1)
12.0         -0.625565960913511(5)    0.590793185932(8)   0.04615161675(7)      0.0032057504064(1)
13.0         -0.625485558864006(2)    0.607525256040(2)   0.05249894480(1)      0.0014973313347(2)
14.0         -0.6254088253710753(7)   0.61702981393(7)    0.0608551578(3)       0.000639235091(5)
15.0         -0.6253403831152288(4)   0.621444312(1)      0.06928843(5)         0.0002736940(8)
16.0         -0.6252826990251769(5)   0.623306799(4)      0.074690462(2)        0.00012831902(3)
17.0         -0.62523562891080(2)     0.6240717100(1)     0.076959850(7)        0.00007018441(8)
18.0         -0.6251977430164360(2)   0.6244080434(5)     0.0777279583(2)       0.00004450171(3)
19.0         -0.6251673111090794(2)   0.62457538830(2)    0.0779732062(8)       0.000031388793(1)
20.0         -0.6251427558519418(1)   0.62467043785(1)    0.07805128639(3)      0.000023704572(6)

2^1\Sigma_u                                                                 
R            E                      A                   B                   dE/dR
0.7          -0.238540424455(2)     1.2590989181(1)     0.0208119674(5)     -1.4579407052(2)
0.8          -0.360658634698(8)     1.1737510977(9)     0.02215702457(1)    -1.0163655788(1)
0.9          -0.446755626041(9)     1.0989522510(1)     0.02353299861(7)    -0.7246629166(9)
1.0          -0.508623142870(2)     1.0333319920(6)     0.02491200436(6)    -0.5247088491(5)
1.1          -0.5536466889439(3)    0.97566410052(1)    0.026261008577(3)   -0.38365219234(1)
1.2          -0.5866544920225(5)    0.92488415305(1)    0.02754136163(3)    -0.28185805086(1)
1.3          -0.6109132657944(4)    0.88008039733(2)    0.02870909273(4)    -0.20705163964(1)
1.4          -0.6286961666708(3)    0.8404753469(5)     0.02971608727(1)    -0.1512708430(3)
1.5          -0.6416222616294(3)    0.80540581090(2)    0.03051220949(3)    -0.10918903285(1)
1.6          -0.6508674903008(4)    0.7743046189(5)     0.03104830132(9)    -0.07714820541(2)
1.7          -0.65730017709273(9)   0.74668523875(2)    0.031279803292(2)   -0.05257944804(1)
1.8          -0.6615706046248(2)    0.72212949520(2)    0.031170550596(1)   -0.03364382810(1)
1.9          -0.6641717305398(9)    0.70027810639(2)    0.030696168572(1)   -0.01900335571(1)
2.0          -0.6654812755503(2)    0.68082349706(2)    0.029846486963(5)   -0.00767111075(1)
2.1          -0.6657914857209(4)    0.66350425065(2)    0.0286265430749(2)  0.00108915956(1)
2.2          -0.6653305508915(3)    0.64810057902(2)    0.027056019743(1)   0.00783180539(9)
2.3          -0.6642782513404(2)    0.63443030025(2)    0.025167285514(1)   0.01297737004(9)
2.4          -0.6627775294787(3)    0.62234497955(2)    0.023002472717(2)   0.01684689580(8)
2.5          -0.6609431300195(9)    0.6117260550(3)     0.020610170077(8)   0.01968683003(1)
2.6          -0.6588680959628(7)    0.6024808941(3)     0.01804229798(5)    0.02168738533(1)
2.7          -0.6566286737627(6)    0.5945387871(3)     0.01535160570(4)    0.02299625431(1)
2.8          -0.6542880231409(7)    0.5878468719(3)     0.01259003775(6)    0.02372898258(1)
2.9          -0.6518990169876(6)    0.5823659367(3)     0.00980801692(1)    0.02397692422(1)
3.0          -0.6495063377012(6)    0.57806597779(3)    0.00705452026(7)    0.02381345330(8)
3.1          -0.6471480183639(6)    0.57492134968(3)    0.004377693365(8)   0.02329892539(7)
3.2          -0.6448565350915(9)    0.57290536722(4)    0.001825655290(7)   0.02248473995(2)
3.3          -0.6426595283874(4)    0.5719843394(3)     -0.00055291234(1)   0.02141672395(1)
3.4          -0.6405802157130(3)    0.5721112581(3)     -0.00270881370(1)   0.02013792871(8)
3.5          -0.6386375544977(3)    0.57321972135(3)    -0.00459339096(1)   0.01869080947(7)
3.6          -0.6368462232497(2)    0.57521906008(1)    -0.00616078470(3)   0.01711865643(3)
3.7          -0.6352165041710(2)    0.57799191184(1)    -0.007371317308(2)  0.01546610603(3)
3.8          -0.6337541660666(2)    0.58139543057(2)    -0.00819553472(1)   0.01377861460(4)
3.9          -0.6324604508304(2)    0.58526678914(1)    -0.00861808422(1)   0.01210093889(3)
4.0          -0.6313322510154(2)    0.58943265140(1)    -0.00864044130(1)   0.01047489990(3)
4.1          -0.63036252715892(9)   0.59372116563(1)    -0.00828165970(1)   0.008936917445(2)
4.2          -0.62954095915875(9)   0.59797423225(1)    -0.00757680173(1)   0.007515887360(2)
4.3          -0.62885477217240(9)   0.60205770674(1)    -0.00657333520(1)   0.006231875682(1)
4.4          -0.62828964146310(7)   0.60586786074(8)    -0.00532629600(1)   0.005095859254(1)
4.5          -0.62783057216830(7)   0.60933352208(7)    -0.00389321865(1)   0.004110455574(1)
4.6          -0.62746266747131(7)   0.61241437653(6)    -0.00232970554(1)   0.003271367597(1)
4.7          -0.62717173165794(6)   0.61509658484(5)    -0.00068616343(1)   0.002569180173(9)
4.8          -0.62694469018290(6)   0.61738705033(4)    0.00099414257(6)    0.001991174968(5)
4.9          -0.62676983754422(5)   0.61930747939(3)    0.00267585517(7)    0.001522930235(5)
5.0          -0.62663694133593(5)   0.62088900922(3)    0.00433139929(8)    0.001149586424(4)
5.1          -0.62653723779872(5)   0.622167800145(3)   0.00594028441(8)    0.000856752481(4)
5.2          -0.62646335342252(4)   0.623181698514(2)   0.00748811205(9)    0.000631087482(3)
5.3          -0.62640918204889(4)   0.623967893454(2)   0.00896549346(1)    0.000460620490(3)
5.4          -0.626369740200(4)     0.62456140274(1)    0.0103670086(1)     0.000334877304(2)
5.5          -0.6263410167617(2)    0.624994199067(9)   0.01169027931(5)    0.0002448759444(1)
5.6          -0.626319827566(3)     0.62529480084(8)    0.0129351828(1)     0.000183040484(1)
5.7          -0.626303681077(3)     0.62548818135(7)    0.0141032146(1)     0.000143070125(1)
5.8          -0.626290658314(3)     0.62559588247(6)    0.0151969817(1)     0.000119788936(1)
5.9          -0.626279308035(2)     0.62563624997(6)    0.0162198141(1)     0.000108992890(1)
6.0          -0.626268556926(2)     0.62562473193(6)    0.0171754707(1)     0.000107304165(8)
6.5          -0.62620412050869(6)   0.625166779638(3)   0.021084995300(8)   0.0001595909031(3)
7.0          -0.62610884069292(4)   0.624590164824(4)   0.02387795010(4)    0.0002169536955(3)
7.5          -0.62599282551812(3)   0.624181233914(6)   0.025904080167(1)   0.0002415455472(6)
8.0          -0.62587195912505(7)   0.623965543859(1)   0.02739246920(1)    0.0002383019083(1)
8.5          -0.62575713629618(4)   0.623893356194(1)   0.02848432073(8)    0.0002192682473(1)
9.0          -0.62565372378234(2)   0.623908584437(7)   0.029261513603(2)   0.0001939043717(7)
9.5          -0.62556332677957(2)   0.623968495446(9)   0.02976487099(8)    0.0001678769824(8)
10.0         -0.62548547617907(2)   0.624045299551(6)   0.030004223361(8)   0.0001440176628(5)
11.0         -0.62536144681516(2)   0.624191395550(7)   0.02959882831(8)    0.0001063682969(6)
12.0         -0.62526838382390(2)   0.624288072372(7)   0.02760552547(1)    0.0000816926210(5)
13.0         -0.62519481217122(2)   0.624327427201(1)   0.02325121605(2)    0.0000667219208(7)
14.0         -0.62513333817165(3)   0.624342989923(2)   0.0161746605(7)     0.0000564534463(1)
15.0         -0.62508265371459(6)   0.624420634106(6)   0.0083687652(3)     0.00004413464055(2)
16.0         -0.62504627268548(6)   0.6245895446906(2)  0.00324267231(2)    0.00002854549967(2)
17.0         -0.62502458881057(2)   0.624758179807(6)   0.00108716581(1)    0.0000156711178(4)
18.0         -0.62501315847231(2)   0.624869516979(6)   0.00036196352(5)    0.0000079800829(4)
19.0         -0.625007381376735(9)  0.624930707212(7)   0.000129417624(2)   0.0000040354823(4)
20.0         -0.625004422300836(8)  0.624962169344(7)   0.000051679889(1)   0.0000021126479(4)

3^1\Sigma_u                                                                
R            E                      A                  B                   dE/dR
0.7          -0.214021007253(4)     1.233608127(6)     0.0087714525(9)     -1.456553028(7)
0.8          -0.335988249501(4)     1.147774107(8)     0.00928741775(2)    -1.014732322(8)
0.9          -0.42190925239(3)      1.072406698(4)     0.0098028659(1)     -0.722774940(4)
1.0          -0.483574887235(4)     1.006132805(3)     0.0103039256(7)     -0.5225579175(3)
1.1          -0.528369903241(3)     0.947724614(3)     0.0107745503(9)     -0.3812315550(2)
1.2          -0.561121954872(3)     0.896117685(3)     0.0111964931(9)     -0.2791631083(2)
1.3          -0.585097432476(2)     0.8504022635(5)    0.011549659405(1)   -0.2040806392(3)
1.4          -0.602569486863(4)     0.8098052209(1)    0.01181288530(2)    -0.1480255243(9)
1.5          -0.615157555458(2)     0.7736702525(1)    0.01196514833(2)    -0.1056751314(8)
1.6          -0.6240383632746(7)    0.7414395006(1)    0.01198713664(1)    -0.0733757108(8)
1.7          -0.6300814447073(5)    0.7126377377(1)    0.01186301396(1)    -0.0485625253(7)
1.8          -0.6339386894494(8)    0.6868592996(1)    0.01158212896(6)    -0.0294003390(7)
1.9          -0.6361049906624(7)    0.6637575289(1)    0.011140378631(5)   -0.0145539675(5)
2.0          -0.6369602249812(7)    0.6430363042(1)    0.01054096805(4)    -0.0030380396(4)
2.1          -0.6367988751494(6)    0.6244431836(9)    0.00979442054(1)    0.0058836626(3)
2.2          -0.6358512902166(6)    0.6077637182(9)    0.00891785446(1)    0.0127670782(3)
2.3          -0.6342991712284(6)    0.5928165824(9)    0.00793370553(1)    0.0180359082(3)
2.4          -0.6322869950164(6)    0.5794492677(9)    0.00686818512(1)    0.0220157197(3)
2.5          -0.629930532534(2)     0.5675341813(9)    0.00574979553(1)    0.0249585405(3)
2.6          -0.6273232575293(6)    0.5569650505(8)    0.00460817507(1)    0.02706084885(2)
2.7          -0.624541202247(2)     0.5476535476(8)    0.00347344436(1)    0.02847690914(2)
2.8          -0.6216466544103(9)    0.5395260214(7)    0.00237610297(1)    0.02932879751(2)
2.9          -0.618690976162(4)     0.5325201706(7)    0.00134740455(1)    0.02971407089(2)
3.0          -0.6157167442534(3)    0.5265814307(6)    0.00042002509(1)    0.02971177118(1)
3.1          -0.6127593513728(3)    0.5216588173(5)    -0.00037127340(8)   0.02938726905(1)
3.2          -0.609848165915(1)     0.5177000125(4)    -0.00098939748(5)   0.02879629795(1)
3.3          -0.6070073197618(7)    0.5146456714(3)    -0.00139561168(3)   0.02798837829(8)
3.4          -0.6042561821753(9)    0.5124233261(5)    -0.0015517087(1)    0.027009663550(1)
3.5          -0.6016095834313(8)    0.51094188209(1)   -0.001424049625(2)  0.025905057523(2)
3.6          -0.5990778754349(3)    0.51008839491(3)   -0.00098939114(3)   0.024719300145(3)
3.7          -0.5966669494619(4)    0.50972918678(4)   -0.00024160922(4)   0.023496692614(2)
3.8          -0.5943783562400(2)    0.50971687989(1)   0.00080250235(4)    0.02227933588(3)
3.9          -0.5922096652745(5)    0.50990325579(1)   0.00210067046(4)    0.02110420756(5)
4.0          -0.5901551408194(2)    0.51015541932(2)   0.00358760740(4)    0.01999993037(6)
4.1          -0.58820670919815(5)   0.51037081925(2)   0.00518264432(3)    0.01898436340(5)
4.2          -0.58635508584783(3)   0.51048662090(1)   0.006800639409(2)   0.01806392023(4)
4.3          -0.584590871106421(8)  0.51048102129(1)   0.008363012133(1)   0.017234848795(2)
4.4          -0.582905438381356(3)  0.51036716027(4)   0.009805981240(4)   0.016485972297(1)
4.5          -0.581291512643715(2)  0.510182598608(2)  0.0110844891919(2)  0.015801980897(5)
4.6          -0.579743429521856(8)  0.50997796092(7)   0.012171927832(8)   0.015166406218(1)
4.7          -0.57825713674501(2)   0.50980753996(1)   0.013056826287(1)   0.014563743997(2)
4.8          -0.57683003403914(8)   0.50972334808(1)   0.013737873658(2)   0.01398055958(3)
4.9          -0.57546075129177(6)   0.50977314471(2)   0.01421821830(4)    0.01340563400(4)
5.0          -0.57414895715282(8)   0.51000294180(2)   0.01449916827(6)    0.01282920307(5)
5.1          -0.57289529805585(10)  0.5104661584(3)    0.01457217972(9)    0.01224100777(6)
5.2          -0.5717016409956(2)    0.5112477291(4)    0.01440557316(1)    0.01162575228(8)
5.3          -0.5705720931180(2)    0.5125346888(6)    0.01391573184(2)    0.01095045365(1)
5.4          -0.5695165289452(2)    0.5148741193(4)    0.01289028496(1)    0.01011896475(8)
5.5          -0.5685650013364(3)    0.5204503016(1)    0.01075943793(2)    0.00874812723(1)
5.6          -0.5678478151802(5)    0.541470587(3)     0.00648247790(2)    0.0047102194(5)
5.7          -0.5678863321072(9)    0.601178754(3)     0.0076765116(4)     -0.0058407758(5)
5.8          -0.5687705428840(5)    0.6306719594(6)    0.01618647024(4)    -0.01067265801(1)
5.9          -0.5699078864930(5)    0.6397608676(6)    0.022163580062(1)   -0.01183948832(1)
6.0          -0.5711137815459(5)    0.6443915917(6)    0.02664322611(5)    -0.01221296835(1)
6.5          -0.5772318632564(4)    0.6552198513(6)    0.04150578498(1)    -0.01199815201(8)
7.0          -0.5830024167892(2)    0.6601862656(5)    0.0503831223(8)     -0.01102626412(6)
7.5          -0.5882157819770(3)    0.6616821592(5)    0.0553189623(6)     -0.00979551697(6)
8.0          -0.5927749983486(3)    0.6601881056(4)    0.0574810197(4)     -0.00842663841(4)
8.5          -0.5966347589327(6)    0.6562257062(4)    0.05784479261(2)    -0.00701069968(5)
9.0          -0.5997880958179(3)    0.6502592097(5)    0.05712039043(1)    -0.00560790155(5)
9.5          -0.6022490876828(5)    0.6425550943(6)    0.05575552598(1)    -0.00424273754(6)
10.0         -0.6040367511206(4)    0.6331640514(7)    0.05399263663(1)    -0.00291273002(6)
11.0         -0.6056467620919(4)    0.6092252210(1)    0.049626813613(1)   -0.00032531444(1)
12.0         -0.604785946817(2)     0.5814329229(2)    0.04456366258(4)    0.00194608532(1)
13.0         -0.6020541085776(8)    0.5585643679(2)    0.04002685038(5)    0.00334536467(1)
14.0         -0.598400117003(2)     0.5445769927(3)    0.03686763541(1)    0.00384450888(1)
15.0         -0.594530173646(8)     0.536895091(3)     0.03487965707(1)    0.00384233886(2)
16.0         -0.590782328490(3)     0.532636410(3)     0.03363721597(1)    0.00363411987(2)
17.0         -0.587283406929(9)     0.530181165(4)     0.03285158202(2)    0.00335895539(2)
18.0         -0.584067028544(6)     0.528719035(6)     0.0323552495(4)     0.00307488852(3)
19.0         -0.581128783061(5)     0.527835492(7)     0.0320495729(5)     0.0028049100(3)
20.0         -0.578449723123(8)     0.527305828(9)     0.0318731507(6)     0.0025571948(4)

4^1\Sigma_u                                                                   
R            E                      A                    B                    dE/dR
0.7          -0.2139061642326(4)    1.2328236911(9)      -0.00003119671(4)    -1.4555964670(1)
0.8          -0.3357691488807(4)    1.1466512683(7)      -0.00003756859(6)    -1.0136026493(8)
0.9          -0.4215682708968(8)    1.0708877186(2)      -0.0000449115839(2)  -0.7214660531(1)
1.0          -0.48309384018666(4)   1.0041586023(4)      -0.000053315363(6)   -0.5210647621(3)
1.1          -0.5277301720749(2)    0.945235824(3)       -0.000062873(3)      -0.379550592(3)
1.2          -0.5603046645387(4)    0.8930560668(8)      -0.000073688507(3)   -0.2772928352(6)
1.3          -0.58408368098118(6)   0.8467124119(1)      -0.000085876363(2)   -0.2020221007(1)
1.4          -0.6013406226560(2)    0.8054364654(4)      -0.000099565433(4)   -0.14578274480(2)
1.5          -0.61369549024474(2)   0.76857855599(1)     -0.000114899488(1)   -0.10325537717(8)
1.6          -0.6223258991366(2)    0.73558909785(3)     -0.000132039488(1)   -0.07078949920(1)
1.7          -0.628102586324313(6)  0.70600221112(7)     -0.000151165867(3)   -0.04582330870(4)
1.8          -0.63167890689482(2)   0.67942180216(8)     -0.000172481297(2)   -0.02652383070(4)
1.9          -0.633551397356628(6)  0.65550993824(4)     -0.0001962138343(1)  -0.011557126780(1)
2.0          -0.63410164005824(1)   0.63397722394(3)     -0.000222620676(4)   0.000062208058(1)
2.1          -0.63362574950514(1)   0.61457486654(4)     -0.000251992537(4)   0.009071849030(1)
2.2          -0.63235548912619(2)   0.597088141096(2)    -0.000284658835(4)   0.016030612741(1)
2.3          -0.63047362101576(2)   0.581331005234(2)    -0.000320993831(7)   0.021366354688(7)
2.4          -0.62812521411291(3)   0.567141654723(1)    -0.000361423946(4)   0.025409816412(7)
2.5          -0.62542607654748(2)   0.554378848800(1)    -0.000406436512(7)   0.028418891099(6)
2.6          -0.62246911326793(2)   0.542918867076(1)    -0.000456590319(6)   0.030596248535(5)
2.7          -0.61932916810914(3)   0.532652987567(1)    -0.000512528377(7)   0.032102289089(6)
2.8          -0.61606674617973(2)   0.523485398541(1)    -0.000574993472(5)   0.033064767014(6)
2.9          -0.61273090057467(2)   0.515331476345(2)    -0.000644847242(6)   0.033586008355(8)
3.0          -0.60936148970866(2)   0.508116378154(3)    -0.000723093721(5)   0.033748370518(9)
3.1          -0.60599095692708(2)   0.50177391365(3)     -0.000810908569(5)   0.033618401058(1)
3.2          -0.60264574523960(2)   0.49624567418(4)     -0.000909675556(3)   0.033250022207(1)
3.3          -0.59934743224656(2)   0.49148041355(3)     -0.0010210322566(1)  0.032686975364(9)
3.4          -0.59611365039664(3)   0.48743369271(8)     -0.0011469273477(8)  0.031964693437(2)
3.5          -0.59295884350638(2)   0.48406782505(5)     -0.0012896921902(2)  0.031111719559(1)
3.6          -0.58989490061293(2)   0.48135219274(5)     -0.001452129314(4)   0.030150752188(1)
3.7          -0.58693170191095(2)   0.47926405680(7)     -0.001637619216(7)   0.029099363542(2)
3.8          -0.58407760840918(3)   0.47779006379(8)     -0.001850243069(9)   0.027970406480(2)
3.9          -0.58133992718306(3)   0.47692878109(1)     -0.002094909158(1)   0.026772088742(3)
4.0          -0.57872538841923(7)   0.47669480106(2)     -0.002377447741(2)   0.02550764684(5)
4.1          -0.57624068030024(9)   0.4771252861(3)      -0.00270458650(4)    0.02417448639(9)
4.2          -0.5738931054608(2)    0.4782903384(6)      -0.00308360145(7)    0.02276256359(1)
4.3          -0.5716914509406(3)    0.4803092807(1)      -0.00352118018(1)    0.02125166749(2)
4.4          -0.5696472023979(2)    0.4833755903(8)      -0.00402047953(6)    0.01960718457(1)
4.5          -0.5677762688719(3)    0.4877926069(1)      -0.0045742352(5)     0.0177741471(4)
4.6          -0.5661013514517(4)    0.4940159196(2)      -0.00514981941(9)    0.0156707461(5)
4.7          -0.5646547754763(7)    0.502674722(4)       -0.00566012108(4)    0.0131872454(1)
4.8          -0.5634805058732(2)    0.5144839973(3)      -0.0059178525362(1)  0.01020760594(7)
4.9          -0.5626316181453(2)    0.5298811813(5)      -0.005597591787(2)   0.00668376261(1)
5.0          -0.5621572857977(3)    0.5483388856(7)      -0.00428794947(5)    0.00276368003(1)
5.1          -0.5620787050442(4)    0.5679313932(9)      -0.00170468741(1)    -0.00114758591(1)
5.2          -0.5623698415715(5)    0.5860666691(1)      0.00210018345(1)     -0.00455708222(1)
5.3          -0.5629625538277(6)    0.6008455823(1)      0.00683127091(2)     -0.00714774122(1)
5.4          -0.5637684739687(3)    0.6113374309(3)      0.01229186597(1)     -0.00880906610(5)
5.5          -0.5646864674261(3)    0.61581299974(1)     0.01877684168(1)     -0.009295733148(2)
5.6          -0.5655311277245(2)    0.6027532702(4)      0.02719151498(1)     -0.00664681116(8)
5.7          -0.56574153393586(6)   0.5495298686(5)      0.02987079017(1)     0.00284415180(9)
5.8          -0.56520018163113(2)   0.5255086174(4)      0.02496418138(1)     0.00684337315(8)
5.9          -0.56448059956602(2)   0.52120160749(2)     0.02233144511(1)     0.00733542239(3)
6.0          -0.56375404891211(4)   0.52087885995(2)     0.02095237192(1)     0.00714586483(4)
6.5          -0.56069048165735(9)   0.52788340242(1)     0.01835644376(1)     0.005047242959(1)
7.0          -0.55866064529663(9)   0.536569593311(1)    0.01703584113(1)     0.0031558645693(9)
7.5          -0.55743991868702(8)   0.543761143633(1)    0.01584083945(1)     0.001823836674(4)
8.0          -0.55674825572483(6)   0.548598759182(2)    0.01475165129(1)     0.001018687068(4)
8.5          -0.55636051351678(6)   0.551443584477(2)    0.01386497814(2)     0.000578462240(4)
9.0          -0.55613552641502(5)   0.553021694918(1)    0.01319961165(2)     0.0003459812774(2)
9.5          -0.55599687972581(3)   0.5538972949896(3)   0.01269930114(1)     0.0002210089196(7)
10.0         -0.55590555705350(2)   0.5543989366837(2)   0.01227602286(1)     0.00015066203696(3)
11.0         -0.555793967498227(8)  0.554879576557(3)    0.01137211886(5)     0.00008312644915(2)
12.0         -0.555726877530804(6)  0.5550733873115(1)   0.010381075432(2)    0.00005445751827(7)
13.0         -0.555681048545983(4)  0.5551822803902(5)   0.009624639739(1)    0.000038366781212(3)
14.0         -0.555648509857390(6)  0.55526587058121(2)  0.009198711820(7)    0.000027331376868(4)
15.0         -0.555625337538939(2)  0.5553333885754(3)   0.0090095398356(1)   0.000019463264238(9)
16.0         -0.555608805601579(5)  0.5553858866096(5)   0.008950102964(5)    0.000013932437001(2)
17.0         -0.555596911087659(6)  0.5554253665648(8)   0.008948968539(1)    0.00001009085429(4)
18.0         -0.555588233968701(3)  0.5554546049694(1)   0.008967711036(1)    0.00000742383329(6)
19.0         -0.555581798259419(2)  0.5554762298947(1)   0.00898919966515(2)  0.00000555622972(8)
20.0         -0.55557694197560(2)   0.5554923409226(2)   0.009007731703(2)    0.00000423005265(1)

5^1\Sigma_u                                                                   
R            E                        A                   B                   dE/dR
0.7          -0.202698747624(7)       1.221936323(4)      0.0044849581(5)     -1.456053679(4)
0.8          -0.324611637060(9)       1.135926883(7)      0.0047355801(1)     -1.014144057(7)
0.9          -0.410469233105(9)       1.060354341(6)      0.0049824899(2)     -0.722094564(6)
1.0          -0.472062106988(7)       0.993844764(7)      0.0052181260(2)     -0.521782657(6)
1.1          -0.51677476061(4)        0.935169965(2)      0.005433851(6)      -0.380359277(1)
1.2          -0.54943467753(2)        0.883265762(1)      0.005619995(5)      -0.278192570(1)
1.3          -0.57330817874(2)        0.837223437(1)      0.0057661030(2)     -0.203011737(8)
1.4          -0.59066847095(2)        0.796271789(1)      0.0058614123(2)     -0.146859513(8)
1.5          -0.603135191497(9)       0.759757346(1)      0.0058955510(2)     -0.104414770(8)
1.6          -0.611885418804(3)       0.727125903(1)      0.0058594071(2)     -0.072025303(8)
1.7          -0.617789190774(3)       0.6979064618(1)     0.00574606846(3)    -0.0471278065(9)
1.8          -0.621499031411(2)       0.6716977903(2)     0.0055516874388(1)  -0.0278881994(9)
1.9          -0.623510562954(2)       0.6481573856(2)     0.00527611637(3)    -0.0129720119(9)
2.0          -0.624204434706(6)       0.6269924583(2)     0.00492318326(1)    -0.0013940118(1)
2.1          -0.623875883460(2)       0.6079525532(2)     0.00450055415(1)    0.0075825382(8)
2.2          -0.622755926597(2)       0.5908234338(2)     0.00401921949(2)    0.0145147694(9)
2.3          -0.62102678250(3)        0.5754219313(2)     0.00349272869(3)    0.0198281962(9)
2.4          -0.618833237390(2)       0.5615915360(2)     0.0029363486(3)     0.0238507089(8)
2.5          -0.616291119942(2)       0.5491985751(2)     0.0023663243(3)     0.0268370179(7)
2.6          -0.613493682603(2)       0.5381288628(2)     0.0017993811(3)     0.0289864691(7)
2.7          -0.610516447970(2)       0.5282847214(1)     0.0012525440(3)     0.0304561950(6)
2.8          -0.607420915206(2)       0.5195822574(1)     0.00074327622(3)    0.0313709492(5)
2.9          -0.604257408058(2)       0.5119487471(1)     0.00028987022(2)    0.0318305727(4)
3.0          -0.601067265331(2)       0.5053199407(1)     -0.00008804917(1)   0.0319157749(4)
3.1          -0.597884516311(6)       0.499637074(5)      -0.00036913007(8)   0.0316927231(1)
3.2          -0.594737141533(2)       0.4948434015(1)     -0.000530324517(2)  0.03121679375(2)
3.3          -0.591647990785(1)       0.4908801777(6)     -0.00054775357(1)   0.03053570093(1)
3.4          -0.58863541577(6)        0.48768236430(1)    -0.00039884124(1)   0.029692073958(2)
3.5          -0.585713675572(3)       0.4851747941(8)     -0.0000659894(6)    0.0287253947(4)
3.6          -0.582893189761(3)       0.4832701723(2)     0.0004584192(6)     0.0276730604(6)
3.7          -0.580180740449(2)       0.481870610(3)      0.0011667294(5)     0.0265703055(9)
3.8          -0.577579744019(2)       0.480873917(3)      0.0020323449(3)     0.0254489019(9)
3.9          -0.5750907017186(7)      0.480184273(4)      0.00300983107(1)    0.0243349816(1)
4.0          -0.5727118795011(4)      0.479724709(3)      0.00403992985(4)    0.0232467925(9)
4.1          -0.57044017454969(3)     0.4794474223(3)     0.00505852048(7)    0.02219335421(9)
4.2          -0.5682720441149(4)      0.479338742(5)      0.00600659101(3)    0.0211745958(1)
4.3          -0.566204349790(2)       0.479418220(1)      0.0068378256(6)     0.0201828209(2)
4.4          -0.5642350196979(5)      0.4797342218(2)     0.00752172894(6)    0.0192047268(5)
4.5          -0.5623635200353(6)      0.480359747(3)      0.00804223511(4)    0.0182230606(7)
4.6          -0.5605912067032(10)     0.481391610(4)      0.00839320913(3)    0.0172173037(9)
4.7          -0.558921660050(2)       0.482953744(5)      0.00857269833(1)    0.0161633865(1)
4.8          -0.5573610644606(9)      0.485201101(3)      0.00857772521(2)    0.0150333258(6)
4.9          -0.555918540232(2)       0.488313011(3)      0.0084016685(3)     0.0137970468(7)
5.0          -0.554606051944(2)       0.492459013(4)      0.0080370402(5)     0.0124294077(8)
5.1          -0.553437400176(2)       0.497745372(4)      0.0074853943(6)     0.0109200055(8)
5.2          -0.552426762276(3)       0.504229981(4)      0.0067693265(8)     0.0092686119(7)
5.3          -0.551588911394(3)       0.512052844(3)      0.0059364492(9)     0.0074596354(5)
5.4          -0.550940811352(2)       0.5213781642(1)     0.0050568514(7)     0.00547456429(2)
5.5          -0.550497606148(2)       0.5318684776(6)     0.0042202221(7)     0.00338711427(6)
5.6          -0.550259504182(2)       0.54232394380(9)    0.0035175016(6)     0.00141706435(5)
5.7          -0.550202087571(2)       0.5513159131(4)     0.0030025642(5)     -0.00019540799(1)
5.8          -0.5502831882371(7)      0.5581197212(3)     0.00267360053(3)    -0.00135112637(8)
5.9          -0.5504585414690(6)      0.5628213712(3)     0.00249323931(2)    -0.00209539487(7)
6.0          -0.5506919579335(5)      0.56587213720(2)    0.00241692949(2)    -0.00253002988(6)
6.5          -0.5520719643808(2)      0.56936161370(7)    0.00260508026(5)    -0.002659946050(1)
7.0          -0.55324148375147(8)     0.56727602583(4)    0.002744681263(2)   -0.002004934582(8)
7.5          -0.55408977133408(7)     0.56467278290(3)    0.002546242879(1)   -0.001411068209(6)
8.0          -0.55467602594838(6)     0.562325475340(1)   0.0021009937239(7)  -0.0009561811740(3)
8.5          -0.55506617184247(4)     0.5603582419280(2)  0.001558022321(4)   -0.0006225964807(9)
9.0          -0.55531488489987(3)     0.558794747637(4)   0.0010292418101(2)  -0.00038665141526(1)
9.5          -0.55546544660127(3)     0.557617386287(3)   0.000584673845(6)   -0.000226519966925(2)
10.0         -0.55555076835428(2)     0.5567775421462(2)  0.000274590288(2)   -0.0001226773792152(2)
11.0         -0.55561398263426(2)     0.5558533341676(6)  0.00016325934(4)    -0.00002175923032(1)
12.0         -0.555617638054840(4)    0.5555263373509(1)  0.000514054090(1)   0.00000760839199(1)
13.0         -0.555606591245903(2)    0.5554437999944(9)  0.0008426730314(9)  0.00001252240396(6)
14.0         -0.555594581646624(7)    0.5554393735979(1)  0.000967864545(1)   0.00001108628919(6)
15.0         -0.5555847236645352(5)   0.5554553745794(1)  0.00093700733(4)    0.00000862327234(8)
16.0         -0.5555772344878559(2)   0.5554743102169(8)  0.00083046230(4)    0.00000643276693(4)
17.0         -0.55557169325546418(3)  0.5554912846186(8)  0.00070352041(5)    0.00000472991982(4)
18.0         -0.55556762820741856(3)  0.5555052522132(5)  0.00058443178(6)    0.000003465333012(2)
19.0         -0.5555646487193081(2)   0.5555163362774(4)  0.00048373008(5)    0.000002542760103(1)
20.0         -0.55556245831105189(3)  0.5555249787779(4)  0.00040278092(6)    0.000001873976656(2)

6^1\Sigma_u                                                               
R            E                     A                 B                    dE/dR
0.7          -0.202641543808(4)    1.221535025(6)    -0.00001723258(1)    -1.455562116(7)
0.8          -0.324500857535(2)    1.135351717(4)    -0.0000206958(3)     -1.013563575(4)
0.9          -0.410295833993(2)    1.059575820(3)    -0.0000246801(4)     -0.721422207(3)
1.0          -0.4718167774298(2)   0.9928328566(9)   -0.0000292380280(1)  -0.5210160792(6)
1.1          -0.51644799587222(3)  0.93389468618(2)  -0.000034421681(5)   -0.37949699119(1)
1.2          -0.54901687824994(1)  0.88169793777(1)  -0.000040288392(6)   -0.27723421627(1)
1.3          -0.5727897769928(2)   0.8353356240(3)   -0.000046902090(7)   -0.20195834382(3)
1.4          -0.5900400802291(2)   0.7940392701(1)   -0.000054334260(2)   -0.1457137070(1)
1.5          -0.60238777308499(8)  0.7571591078(1)   -0.000062664955(1)   -0.1031808898(5)
1.6          -0.6110104526310(2)   0.7241454349(6)   -0.000071983953(9)   -0.0707093639(3)
1.7          -0.61677883438837(4)  0.694532233(5)    -0.00008239211(2)    -0.0457372936(2)
1.8          -0.62034624836547(4)  0.667923246(3)    -0.00009400295(1)    -0.0264316653(1)
1.9          -0.62220920185797(2)  0.6439803448(2)   -0.00010694450(1)    -0.0114584963(1)
2.0          -0.62274924325695(3)  0.6224139049(3)   -0.000121361487(1)   0.00016766918(1)
2.1          -0.6222624476602(2)   0.60297486168(1)  -0.000137417930(2)   0.00918456475(6)
2.2          -0.6209805328213(1)   0.58544816963(2)  -0.000155300186(2)   0.01615107418(1)
2.3          -0.6190862079500(2)   0.56964740839(1)  -0.000175220613(2)   0.02149513024(5)
2.4          -0.6167244807978(1)   0.55541032834(2)  -0.000197421937(5)   0.02554756353(9)
2.5          -0.6140110887424(1)   0.54259516424(1)  -0.000222182531(3)   0.02856636980(4)
2.6          -0.6110388549557(1)   0.53107757841(1)  -0.00024982278(3)    0.03075433713(3)
2.7          -0.6078825287852(2)   0.52074812267(1)  -0.000280712889(1)   0.03227200226(3)
2.8          -0.6046025061957(2)   0.51151013151(1)  -0.000315282399(2)   0.03324727667(3)
2.9          -0.6012477142481(2)   0.50327797842(7)  -0.000354031987(1)   0.033782667526(2)
3.0          -0.5978578658818(3)   0.49597564444(9)  -0.000397548069(8)   0.033960740479(2)
3.1          -0.5944652366487(2)   0.48953556334(1)  -0.000446521007(8)   0.03384828171(3)
3.2          -0.5910960762671(2)   0.48389772373(2)  -0.000501767827(1)   0.03349948517(8)
3.3          -0.5877717401608(2)   0.4790090260(3)   -0.000564260477(8)   0.03295839822(1)
3.4          -0.5845096063642(2)   0.4748229146(4)   -0.000635160631(1)   0.03226079171(1)
3.5          -0.5813238292462(2)   0.4712993379(6)   -0.00071586144(4)    0.03143556895(1)
3.6          -0.5782259722003(3)   0.4684051420(9)   -0.00080803488(8)    0.03050578617(2)
3.7          -0.5752255562020(5)   0.4661150849(1)   -0.00091367855(1)    0.0294893166(4)
3.8          -0.5723305601326(5)   0.4644138128(2)   -0.00103514388(3)    0.0283991440(6)
3.9          -0.5695479131869(8)   0.463299404(4)    -0.0011750991(5)     0.0272432075(1)
4.0          -0.566884032335(4)    0.462789580(6)    -0.0013363110(7)     0.0260236131(1)
4.1          -0.564345484236(4)    0.462932592(1)    -0.0015209610(1)     0.0247348517(2)
4.2          -0.561939901191(6)    0.463826400(2)    -0.0017287917(1)     0.023360357(4)
4.3          -0.559677367918(9)    0.46565222(3)     -0.0019523452(2)     0.021866314(8)
4.4          -0.557572619296(1)    0.468730091(4)    -0.00216505483(1)    0.0201914838(9)
4.5          -0.555648421851(2)    0.473592650(8)    -0.00229277000(3)    0.0182346159(1)
4.6          -0.553939738997(3)    0.480996264(1)    -0.0021541123(5)     0.015857277(3)
4.7          -0.552494223188(5)    0.491521556(2)    -0.0013812751(2)     0.012972908(5)
4.8          -0.551354534192(2)    0.504168877(4)    0.0005164681(5)      0.0098303452(8)
4.9          -0.550509617707(2)    0.515003497(3)    0.0036590237(8)      0.0072461471(7)
5.0          -0.549858443017(2)    0.5196972275(2)   0.0073251532(9)      0.0060322431(3)
5.1          -0.549258749173(2)    0.51801719485(3)  0.0104901113(9)      0.006125794961(1)
5.2          -0.548614881226(2)    0.5133810026(5)   0.0126508192(7)      0.00677574589(1)
5.3          -0.547908676997(2)    0.5092781549(4)   0.0138658296(5)      0.00728877775(1)
5.4          -0.547171579357(1)    0.50732020504(1)  0.0143478781(4)      0.007379884131(5)
5.5          -0.546445037727(1)    0.5073627305(7)   0.0142263188(3)      0.00710587404(1)
5.6          -0.545755698385(1)    0.5083994712(1)   0.0136146076(3)      0.00667075485(2)
5.7          -0.545111046755(1)    0.5096250532(1)   0.01273130057(2)     0.00622561290(2)
5.8          -0.544510214674(5)    0.510930785(9)    0.0118204877(9)      0.0057895568(1)
5.9          -0.543954125096(5)    0.512538917(1)    0.0110235822(6)      0.0053246115(1)
6.0          -0.543447051824(6)    0.514600318(1)    0.0103775313(3)      0.0048077890(1)
6.5          -0.541776292713(6)    0.529497074(1)    0.0085872512(4)      0.0018891105(1)
7.0          -0.541331654425(6)    0.539772379(8)    0.0071613645(5)      0.0002227537(1)
7.5          -0.541289909323(4)    0.540595178(3)    0.00567214737(2)     0.0000926308(4)
8.0          -0.541181860253(4)    0.538468837(4)    0.00459714632(2)     0.0003391279(4)
8.5          -0.540972160924(2)    0.5369699177(1)   0.00393221314(1)     0.00047085214(1)
9.0          -0.540737779255(2)    0.5367417320(1)   0.00353009725(6)     0.00044400525(1)
9.5          -0.540546319996(2)    0.5376236792(1)   0.00330986328(6)     0.00030764639(1)
10.0         -0.540441347155(2)    0.5394075115(1)   0.00326161182(5)     0.00010338357(1)
11.0         -0.540590594603(2)    0.5452222704(1)   0.00380315758(4)     -0.00042106144(1)
12.0         -0.541303924753(2)    0.5533692502(1)   0.00535608241(5)     -0.00100544379(1)
13.0         -0.542575402077(2)    0.5622219867(1)   0.00766335938(2)     -0.00151127574(1)
14.0         -0.544253876152(3)    0.5695010362(1)   0.0099820715(4)      -0.00180336858(1)
15.0         -0.546098788249(3)    0.5738336233(1)   0.0116816164(5)      -0.00184898900(1)
16.0         -0.547891392065(2)    0.5753118670(1)   0.0126032024(7)      -0.00171377969(1)
17.0         -0.549495899070(5)    0.5747632595(2)   0.0128971536(9)      -0.00148631532(1)
18.0         -0.550855689336(3)    0.5730471575(2)   0.0127826318(9)      -0.00123285935(1)
19.0         -0.551965794737(5)    0.5707996582(2)   0.0124397143(1)      -0.00099125597(9)
20.0         -0.552848073525(2)    0.5684257015(1)   0.0119908930(1)      -0.00077888140(8)

7^1\Sigma_u                                                               
R            E                     A                   B                  dE/dR
0.7          -0.1965562674(4)      1.2156383(4)        0.002592734(2)     -1.4558315(5)
0.8          -0.31844497168(4)     1.12955081(5)       0.002733102(8)     -1.01388229(5)
0.9          -0.40427435518(4)     1.05388703(5)       0.002870156(8)     -0.72179186(4)
1.0          -0.4658348636(1)      0.98727273(2)       0.00299938(5)      -0.52143787(2)
1.1          -0.51051090051(4)     0.92847967(4)       0.003115668(1)     -0.37997161(3)
1.2          -0.54312988844(3)     0.87644385(4)       0.003213344(1)     -0.27776163(3)
1.3          -0.56695813656(4)     0.83025713(4)       0.003286354(1)     -0.20253769(3)
1.4          -0.58426889886(5)     0.78914931(5)       0.003328555(1)     -0.14634315(3)
1.5          -0.59668192667(2)     0.752468301(3)      0.003334151(5)     -0.103857583(1)
1.6          -0.60537448219(6)     0.71966163(3)       0.003298206(4)     -0.071429470(1)
1.7          -0.61121685295(5)     0.69026026(3)       0.003217199(3)     -0.046496124(1)
1.8          -0.61486186757(6)     0.663864943(1)      0.0030895080(8)    -0.027223931(9)
1.9          -0.61680548867(5)     0.640134940(2)      0.0029157465(4)    -0.012278659(9)
2.0          -0.61742871595(6)     0.618778773(2)      0.00269887518(1)   -0.000675028(9)
2.1          -0.61702711596(3)     0.599546583(2)      0.0024440686(7)    0.008324063(8)
2.2          -0.61583198344(6)     0.58222383(3)       0.0021583682(2)    0.015276431(1)
2.3          -0.61402573097(6)     0.566626045(3)      0.0018502049(2)    0.020608559(1)
2.4          -0.61175322987(4)     0.552594338(2)      0.0015289026(2)    0.024649538(8)
2.5          -0.60913026530(3)     0.539991668(1)      0.0012042656(2)    0.027655439(6)
2.6          -0.60624990564(3)     0.528699593(1)      0.0008863307(1)    0.029827043(4)
2.7          -0.60318734535(3)     0.518615473(1)      0.0005853199(1)    0.031322916(3)
2.8          -0.60000361643(6)     0.50965001(1)       0.000311790(4)     0.03226914(3)
2.9          -0.59674845137(6)     0.50172503(9)       0.0000769231(6)    0.032766697(2)
3.0          -0.59346249975(5)     0.4947712453(2)     -0.00010712175(1)  0.0328970848(5)
3.1          -0.59017904458(5)     0.48872599(4)       -0.000226967(6)    0.032726791(1)
3.2          -0.58692532206(4)     0.483530756(2)      -0.000268088(9)    0.032310801(4)
3.3          -0.58372352071(10)    0.479128318(5)      -0.000215502(1)    0.0316955157(1)
3.4          -0.58059151863(8)     0.475459805(1)      -0.000055378(9)    0.030921092(5)
3.5          -0.57754341332(4)     0.472462121(1)      0.000222227(4)     0.030023226(5)
3.6          -0.57458990810(5)     0.47006675(5)       0.000619703(7)     0.029034211(1)
3.7          -0.57173863658(2)     0.468201192(2)      0.0011281385(1)    0.027983093(6)
3.8          -0.568994520991(6)    0.466794135(1)      0.00172500476(2)   0.026894839(4)
3.9          -0.56636025444(1)     0.465784071(1)      0.0023749103(3)    0.025788765(3)
4.0          -0.563836955134(5)    0.46512983(3)       0.003034053(3)     0.024676780(9)
4.1          -0.561424980109(7)    0.464820663(2)      0.0036571654(3)    0.023562029(7)
4.2          -0.55912484278(2)     0.46488463(5)       0.004204208(5)     0.022438145(1)
4.3          -0.55693819400(3)     0.46539721(7)       0.004643969(7)     0.021288600(1)
4.4          -0.55486890009(5)     0.46649369(1)       0.004952973(8)     0.020085276(2)
4.5          -0.55292431640(7)     0.46838672(1)       0.005109518(7)     0.01878613(3)
4.6          -0.55111672431(9)     0.47137411(1)       0.005083474(3)     0.01733535(3)
4.7          -0.54946423512(9)     0.47578757(1)       0.004824707(5)     0.01567589(3)
4.8          -0.5479896236(2)      0.48187072(1)       0.004264218(1)     0.01377477(3)
4.9          -0.5467181810(2)      0.48985836(1)       0.003362105(2)     0.011604044(1)
5.0          -0.54568008184(10)    0.5001743327(4)     0.0021990782(1)    0.009101149826(8)
5.1          -0.54490499451(9)     0.51222841(4)       0.001009814(1)     0.006407174(1)
5.2          -0.54438443098(7)     0.52284653(9)       0.000092839(7)     0.004141903(1)
5.3          -0.54403937782(4)     0.52828427(9)       -0.0003537003(1)   0.002972661(1)
5.4          -0.54374804748(4)     0.52732435(1)       -0.0002763446(1)   0.003041425(2)
5.5          -0.54340186291(2)     0.52151935(6)       0.00030691685(3)   0.003978639(1)
5.6          -0.542943778177(4)    0.513956901(2)      0.0012840602(6)    0.005176228(4)
5.7          -0.5423749700448(6)   0.5074012762(2)     0.00241509973(1)   0.0061357358(3)
5.8          -0.541730622372(4)    0.502967294(1)      0.0034615699(1)    0.0066833325(2)
5.9          -0.541050202482(7)    0.500485632(1)      0.004310820(3)     0.0068753509(3)
6.0          -0.540363586475(10)   0.499411225(1)      0.004956762(5)     0.0068253935(3)
6.5          -0.5372957390352(6)   0.5030383636(4)     0.0063648799(3)    0.00527036546(6)
7.0          -0.5351121055207(2)   0.510507890868(1)   0.00653666657(3)   0.0035148878074(1)
7.5          -0.5337080158909(4)   0.51733467224(5)    0.00623216911(1)   0.002183112486(1)
8.0          -0.532851179857(3)    0.5223451615(1)     0.005767340(3)     0.00131325230(2)
8.5          -0.532337574887(2)    0.5256509301(1)     0.0053746277(3)    0.00078666408(4)
9.0          -0.5320290194529(8)   0.52775811253(6)    0.0051326386(1)    0.000474545213(1)
9.5          -0.5318423866878(3)   0.52911043223(4)    0.005016711985(5)  0.000287574155(2)
10.0         -0.5317292665811(3)   0.5299837391(5)     0.00497421909(1)   0.00017455274(4)
11.0         -0.5316140103275(2)   0.53076059273(1)    0.00505607680(4)   0.000077583418(8)
12.0         -0.5315491139527(2)   0.53085784257(1)    0.00533135268(1)   0.000057605949(1)
13.0         -0.5314948265179(2)   0.53082865343(8)    0.00549021635(1)   0.000051244083(6)
14.0         -0.5314469154046(9)   0.5308259642(4)     0.00535534502(2)   0.000044353660(2)
15.0         -0.531406369096(3)    0.5308554481(1)     0.0049848838(2)    0.00003672806(9)
16.0         -0.531373303038(3)    0.5309005635(1)     0.0045180693(3)    0.00002954622(5)
17.0         -0.531346928831(4)    0.5309492652(2)     0.0040609393(2)    0.00002339198(8)
18.0         -0.531326139881(5)    0.5309954997(1)     0.0036634204(2)    0.00001836890(4)
19.0         -0.531309849441(5)    0.5310368397(5)     0.0033379999(2)    0.000014368932(1)
20.0         -0.53129711748324(4)  0.5310726614887(2)  0.0030800970(3)    0.000011222799719(2)

2^3\Sigma_u                                                                     
R            E                        A                    B                    dE/dR
0.7          -0.2451495173345(2)      1.2727097410(4)      -0.025493236221(2)   -1.4679431767(5)
0.8          -0.36833209609689(4)     1.19042632685(2)     -0.025761805922(2)   -1.02761778844(2)
0.9          -0.4556059526533(2)      1.11880556535(1)     -0.025254146888(5)   -0.73688845855(1)
1.0          -0.51872729888455(2)     1.05620413608(3)     -0.023869239373(3)   -0.537476837196(3)
1.1          -0.56503249449268(4)     1.001096666669(1)    -0.021651626345(7)   -0.396421974706(9)
1.2          -0.5992935895477(1)      0.952168404737(1)    -0.0187952027280(1)  -0.294062345991(1)
1.3          -0.6247230795477(8)      0.90836636731(6)     -0.01558943598(2)    -0.21818714443(5)
1.4          -0.64354985483349(8)     0.86889805457(3)     -0.0123367746429(1)  -0.160962999814(1)
1.5          -0.657363112434248(5)    0.833186430634(2)    -0.0092838424020(7)  -0.117215545466(1)
1.6          -0.66732378820258(2)     0.800807302451(1)    -0.0065902055196(3)  -0.083427196405(9)
1.7          -0.674297785403265(10)   0.771433217160(1)    -0.004331506815(4)   -0.057138489269(7)
1.8          -0.678942138555728(9)    0.744794621970(1)    -0.0025205432410(2)  -0.036584713008(5)
1.9          -0.6817623790110(2)      0.720657647222(8)    -0.0011314669114(8)  -0.020471193795(3)
2.0          -0.683151888034877(5)    0.698813251951(8)    -0.0001193851194(1)  -0.007830681958(3)
2.1          -0.683419654413064(9)    0.679072576343(7)    0.00056655695774(1)  0.0020700371761(2)
2.2          -0.682810323097895(5)    0.661265063681(5)    0.0009756655027(1)   0.0097932997349(2)
2.3          -0.681518956969674(7)    0.645237525107(6)    0.00115204903857(1)  0.0157745355925(2)
2.4          -0.679702073874316(4)    0.630853353892(5)    0.0011333127171(1)   0.0203536333257(1)
2.5          -0.677486001519539(6)    0.617991631305(5)    0.0009505240523(2)   0.0237977480859(1)
2.6          -0.674973267207350(2)    0.606546095358(4)    0.0006287842126(2)   0.0263181430189(1)
2.7          -0.67224752754603(3)     0.596424016722(4)    0.0001880285392(2)   0.0280827817867(1)
2.8          -0.669377400742445(3)    0.587545030695(4)    -0.0003561371312(2)  0.0292258464454(1)
2.9          -0.666419465423273(3)    0.579839954086(4)    -0.0009916508352(2)  0.0298550039095(1)
3.0          -0.663420620078305(4)    0.573249589819(3)    -0.0017092872003(2)  0.0300570100865(1)
3.1          -0.660419946811376(4)    0.567723497081(4)    -0.002502025673(4)   0.0299020805583(1)
3.2          -0.657450186116804(3)    0.563218682827(3)    -0.0033644769579(3)  0.0294473447782(1)
3.3          -0.654538901907307(3)    0.559698152637(4)    -0.0042923449408(1)  0.0287396209911(1)
3.4          -0.651709395361588(3)    0.557129247085(4)    -0.0052819015223(6)  0.0278176906696(1)
3.5          -0.648981410606303(3)    0.555481687918(4)    -0.0063294562462(7)  0.0267142064824(1)
3.6          -0.646371663739601(4)    0.554725272835(4)    -0.007430811511(3)   0.0254573308069(9)
3.7          -0.643894218703247(2)    0.554827197109(3)    -0.008580708151(7)   0.0240721679986(9)
3.8          -0.641560728869722(3)    0.555749053464(4)    -0.009772285663(9)   0.0225820198435(1)
3.9          -0.639380562008245(2)    0.557443673191(4)    -0.010996605230(1)   0.0210094586710(9)
4.0          -0.637360828579427(2)    0.559852114843(4)    -0.012242308092(1)   0.0193771784340(9)
4.1          -0.635506338738168(3)    0.562901256184(4)    -0.01349549914(3)    0.0177085567204(8)
4.2          -0.633819520844898(3)    0.566502550527(3)    -0.01473994519(3)    0.0160278500757(8)
4.3          -0.632300341455545(2)    0.570552503655(3)    -0.01595764855(4)    0.0143599622791(7)
4.4          -0.630946270507275(2)    0.574935252991(4)    -0.01712979551(4)    0.0127297767081(8)
4.5          -0.629752332465679(3)    0.579527273603(3)    -0.01823799396(6)    0.0111611241917(7)
4.6          -0.628711272602945(2)    0.584203762695(3)    -0.01926562978(7)    0.0096755456322(6)
4.7          -0.627813848138214(2)    0.588845809775(3)    -0.02019911920(8)    0.0082910719923(6)
4.8          -0.627049230707203(2)    0.593347212753(3)    -0.02102884059(8)    0.0070212537404(5)
4.9          -0.626405485630473(2)    0.5976198594013(3)   -0.02174959700(9)    0.0058746175978(5)
5.0          -0.625870080464611(2)    0.6015969440082(2)   -0.02236056852(1)    0.0048546272913(4)
5.1          -0.625430373331476(2)    0.6052337975832(2)   -0.02286482174(1)    0.0039601128918(4)
5.2          -0.625074039719545(2)    0.6085065961360(2)   -0.02326851815(1)    0.0031860468430(4)
5.3          -0.624789411056880(2)    0.6114095356127(2)   -0.02357998891(1)    0.0025245048008(3)
5.4          -0.624565714566977(2)    0.6139511740182(2)   -0.02380882415(1)    0.0019656556572(3)
5.5          -0.624393217796996(2)    0.6161505751121(2)   -0.02396508075(1)    0.0014986623063(3)
5.6          -0.624263290644980(2)    0.6180337204656(2)   -0.02405866190(1)    0.00111242324631(2)
5.7          -0.624168402402467(2)    0.6196304640019(1)   -0.02409887948(1)    0.00079612954395(2)
5.8          -0.624102072144993(1)    0.62097213691388(3)  -0.024094182300(2)   0.00053964400536(3)
5.9          -0.62405878907694(2)     0.62208979339209(2)  -0.024052019085(2)   0.000333728082177(2)
6.0          -0.624033916433984(2)    0.62301301963257(2)  -0.02397880123(3)    0.000170149466901(2)
6.5          -0.624071951793777(2)    0.62557880708843(2)  -0.023305381560(1)   -0.000231823891485(2)
7.0          -0.624211780405681(2)    0.6263016178009(4)   -0.02234166219(3)    -0.00029854819931(5)
7.5          -0.624355079362741(9)    0.6263648337152(8)   -0.021179674595(2)   -0.00026796724699(1)
8.0          -0.624477359273812(4)    0.6262479603877(1)   -0.01978872720(1)    -0.00022132513924(1)
8.5          -0.624577609803405(4)    0.6261191530462(2)   -0.0181020223(3)     -0.00018135802857(2)
9.0          -0.62466041682866(6)     0.626023375603(3)    -0.0160606665(6)     -0.0001514398638(3)
9.5          -0.624730386530455(3)    0.625960828676(4)    -0.0136508486(6)     -0.0001295202259(4)
10.0         -0.6247907605363017(8)   0.625916280887(5)    -0.0109459725(9)     -0.0001125520351(5)
11.0         -0.624888518903934(3)    0.625802230648(4)    -0.00551764445(1)    -0.0000830647040(3)
12.0         -0.6249561630483466(9)   0.6255811773121(2)   -0.00183315679(3)    -0.00005208452198(1)
13.0         -0.624994023194899(2)    0.6253199124603(2)   -0.0003745620(7)     -0.00002506840503(1)
14.0         -0.625009826714532(2)    0.6251262662162(9)   -0.00005404789(1)    -0.00000831710726(5)
15.0         -0.62501366827014881(7)  0.6250216522477(9)   -0.00004144572(7)    -0.00000053226517(5)
16.0         -0.6250125745234676(6)   0.6249780892126(5)   -0.00005842833(2)    0.000002155331930(2)
17.0         -0.6250100921666303(4)   0.6249660432909(3)   -0.00005828547(2)    0.000002591110336(1)
18.0         -0.6250076441545968(2)   0.62496725525053(1)  -0.00004746800(1)    0.000002243828004(7)
19.0         -0.6250056545181464(3)   0.6249727105559(3)   -0.00003480546(2)    0.000001733892748(1)
20.0         -0.62500415715332536(2)  0.62497862505901(3)  -0.00002421534(2)    0.0000012766047159(3)

3^3\Sigma_u                                                                       
R            E                         A                     B                    dE/dR
0.7          -0.216737782218(7)        1.238999033(7)        -0.00958551214(2)    -1.460373216(7)
0.8          -0.339106607001(8)        1.1542470696(2)       -0.00943152780(2)    -1.0189255783(2)
0.9          -0.425460109053(8)        1.0799440833(1)       -0.0089713636(3)     -0.7272044158(1)
1.0          -0.4875729698923(2)       1.01461229954(1)      -0.008202308586(1)   -0.52703932965(1)
1.1          -0.5328100652784(4)       0.9569224684(5)       -0.00717664627(3)    -0.3855567301(3)
1.2          -0.5659783856276(3)       0.90573732681(3)      -0.005990596688(2)   -0.28313245099(2)
1.3          -0.5903260471867(5)       0.86011793624(2)      -0.00475711040(3)    -0.20753222235(1)
1.4          -0.6081126328929(2)       0.81930451109(1)      -0.00357693993(4)    -0.15085134157(1)
1.5          -0.62094959568497(5)      0.78268369472(9)      -0.002520838892(2)   -0.10782273269(5)
1.6          -0.63001086155816(5)      0.74975423984(4)      -0.001626062360(1)   -0.074839611429(2)
1.7          -0.63616723493092(3)      0.72009860324(3)      -0.000902509285(1)   -0.049371393123(1)
1.8          -0.64007464588366(4)      0.69336250323(7)      -0.0003421466026(2)  -0.02960436519(3)
1.9          -0.64223363942751(4)      0.66924118385(7)      0.000072487071(8)    -0.01421449706(3)
2.0          -0.6430304536764(2)       0.6474702283(5)       0.00036225841(3)     -0.00221988732(2)
2.1          -0.64276599526070(7)      0.62781912226(5)      0.0005478464924(3)   0.007117558570(2)
2.2          -0.64167665933086(9)      0.61008641497(4)      0.000647939554(4)    0.014359201980(1)
2.3          -0.6399495303538(4)       0.59409584043(3)      0.000678553826(3)    0.019936386925(1)
2.4          -0.63773363516721(2)      0.579693077425(1)     0.0006529710503(2)   0.024183565726(3)
2.5          -0.635148375657781(8)     0.566742989158(1)     0.0005819737587(8)   0.027362154600(3)
2.6          -0.63228991710785(8)      0.555127260693(9)     0.00047419391767(2)  0.0296779447749(3)
2.7          -0.62923607600263(2)      0.544742385831(7)     0.00033647977039(3)  0.0312939593229(2)
2.8          -0.626050094269150(4)     0.535497969153(6)     0.00017423841277(2)  0.0323400446843(1)
2.9          -0.6227835791239(2)       0.527315316010(7)     -0.0000082589593(2)  0.0329200907288(2)
3.0          -0.61947881242838(2)      0.520126287754(5)     -0.0002076061474(3)  0.0331175082249(1)
3.1          -0.616170580166219(2)     0.513872403485(5)     -0.0004210131066(4)  0.0329994118325(1)
3.2          -0.612887634475419(2)     0.508504173371(4)     -0.0006460599768(6)  0.0326198315952(1)
3.3          -0.609653873013346(4)     0.503980652070(4)     -0.0008804272304(8)  0.0320221881646(1)
3.4          -0.60648930019790(3)      0.500269204175(3)     -0.0011215642837(3)  0.0312412047125(1)
3.5          -0.6034108199369055(8)    0.497345477679(3)     -0.0013662416687(1)  0.0303043835022(8)
3.6          -0.6004328984262034(7)    0.495193590307(3)     -0.0016099042369(1)  0.0292331411441(8)
3.7          -0.5975681276628707(9)    0.493806558395(3)     -0.0018456989711(1)  0.0280436673698(7)
3.8          -0.5948277154304132(4)    0.493187069601(3)     -0.0020629822599(1)  0.0267475383761(7)
3.9          -0.59222192694515(2)      0.49334889809(5)      -0.002245005853(1)   0.025352058682(1)
4.0          -0.58976051127683(2)      0.49431978250(5)      -0.002365322927(1)   0.023860182193(1)
4.1          -0.58745317306753(2)      0.49614793137(5)      -0.002382233706(2)   0.022269571146(1)
4.2          -0.58531022466225(2)      0.49891775499(5)      -0.002230334160(2)   0.020569635636(1)
4.3          -0.58334374566032(2)      0.50278927961(5)      -0.001808224609(2)   0.018733596755(1)
4.4          -0.58157006861058(2)      0.50809904021(5)      -0.000963348597(2)   0.016697961000(1)
4.5          -0.58001568253228(2)      0.51562200179(3)      0.000512085447(2)    0.014309706831(7)
4.6          -0.57873180704421(2)      0.527233062522(1)     0.002788570799(1)    0.0111953792438(1)
4.7          -0.577827919057791(10)    0.547166608647(1)     0.0054061975314(1)   0.0065236830661(2)
4.8          -0.577514960007280(8)     0.58086734808(9)      0.00538574047(5)     -0.000698414182(1)
4.9          -0.57800569887875(3)      0.62182071060(1)      -0.00193987789(1)    -0.00894183913(3)
5.0          -0.5792134011485(2)       0.6525274240(7)       -0.0141502642(3)     -0.01466280458(1)
5.1          -0.58084420547256(8)      0.6705771265(5)       -0.0259479653(3)     -0.01759469039(1)
5.2          -0.5826800667043(2)       0.6811518891(6)       -0.0357725026(3)     -0.01893688892(1)
5.3          -0.5846042157393(2)       0.6876646793(6)       -0.0437351832(4)     -0.01944537049(1)
5.4          -0.58655366424522(3)      0.69176742477(8)      -0.0501756487(7)     -0.019484029728(1)
5.5          -0.58849155614466(3)      0.69429087178(8)      -0.0553871321(8)     -0.019236239207(1)
5.6          -0.59039482635739(4)      0.69570082688(8)      -0.0595991936(9)     -0.018804642951(1)
5.7          -0.59224848771210(4)      0.69628747754(8)      -0.0629921331(1)     -0.018252454356(1)
5.8          -0.59404270393580(2)      0.69624714088(3)      -0.06570977732(7)    -0.017621454646(6)
5.9          -0.59577112642299(2)      0.69572078982(3)      -0.06786841107(8)    -0.016940620916(5)
6.0          -0.597429864492095(10)    0.69481403880(3)      -0.06956303568(9)    -0.016230695717(5)
6.5          -0.60464358337705(2)      0.686914888137(2)     -0.07339901587(1)    -0.012657123809(3)
7.0          -0.610164283471734(2)     0.676845080644(1)     -0.07322292683(2)    -0.0095258281675(2)
7.5          -0.614274655129412(5)     0.666922529285(1)     -0.07175001220(1)    -0.0070197165540(1)
8.0          -0.617281722559672(7)     0.658068135573(9)     -0.07022369172(2)    -0.0050983016267(9)
8.5          -0.619453749372869(7)     0.650577486515(8)     -0.06921674658(2)    -0.0036616161344(7)
9.0          -0.621006626945171(5)     0.644453097002(5)     -0.06896885627(2)    -0.0026051633396(4)
9.5          -0.622107040260207(5)     0.639568892609(4)     -0.06952528607(2)    -0.0018380897210(3)
10.0         -0.622880687353616(3)     0.6357547369270(2)    -0.07077886914(1)    -0.00128740495734(1)
11.0         -0.623797094063254(2)     0.6306602689443(9)    -0.07427330868(1)    -0.00062392498919(4)
12.0         -0.6242435090194877(10)   0.6279560820635(3)    -0.07692009974(8)    -0.0003093810870029(1)
13.0         -0.6244723143861125(6)    0.62664186220241(4)   -0.07786557213(5)    -0.000166888293562(1)
14.0         -0.6246021841113039(4)    0.62601367318644(5)   -0.07795599703(5)    -0.000100820648225(3)
15.0         -0.6246845979773363(2)    0.62569675787926(9)   -0.077880301890(2)   -0.000067477326795(1)
16.0         -0.62474191648499000(10)  0.62552245977817(4)   -0.07784062798(3)    -0.000048783955824(5)
17.0         -0.62478449223931143(6)   0.62541682880320(5)   -0.077845417060(2)   -0.000037196268464(4)
18.0         -0.62481754638225007(4)   0.625346283363123(2)  -0.077870311510(2)   -0.0000293742767152(2)
19.0         -0.62484396080291682(2)   0.625294951280652(1)  -0.077898773037(1)   -0.0000237363409334(9)
20.0         -0.62486547583059293(6)   0.625255075684524(8)  -0.077923958298(2)   -0.00001947999269654(3)

4^3\Sigma_u                                                                    
R            E                       A                    B                    dE/dR
0.7          -0.2139062298985(4)     1.2328238328(4)      -0.00003020853(4)    -1.4555965756(5)
0.8          -0.3357692262666(3)     1.1466514462(4)      -0.00003637159(4)    -1.0136027749(5)
0.9          -0.42156836168352(6)    1.0708879377(3)      -0.000043488180(1)   -0.7214661956(3)
1.0          -0.48309394608072(9)    1.00415886793(2)     -0.000051639049(1)   -0.52106492185(2)
1.1          -0.52773029481435(9)    0.94523614119(2)     -0.000060916029(2)   -0.37955076943(1)
1.2          -0.56030480586979(6)    0.89305644161(1)     -0.000071423124(1)   -0.27729302979(1)
1.3          -0.584083842621311(5)   0.84671284846(3)     -0.000083278025(3)   -0.202022312184(2)
1.4          -0.601340806245561(6)   0.805436967194(2)    -0.000096614048(3)   -0.145782972106(1)
1.5          -0.613695697286332(3)   0.76857912512(2)     -0.000111582474(1)   -0.10325561856(1)
1.6          -0.62232613092061(4)    0.73558973437(2)     -0.000128355415(1)   -0.07078975215(1)
1.7          -0.62810284384050(5)    0.70600291236(3)     -0.000147129271(9)   -0.04582356972(1)
1.8          -0.631679190729689(8)   0.67942256208(7)     -0.0001681289102(6)  -0.02652409520(3)
1.9          -0.633551707577880(4)   0.65551074657(4)     -0.0001916127490(1)  -0.011557388945(2)
2.0          -0.634101976090493(4)   0.63397806552(4)     -0.0002178789550(2)  0.000061955285(2)
2.1          -0.633626110005135(10)  0.61457572077(4)     -0.000247273076(4)   0.009071613919(1)
2.2          -0.632355871872489(5)   0.597088981933(2)    -0.0002801974893(2)  0.016030404518(8)
2.3          -0.630474022839470(7)   0.581331802077(1)    -0.0003171231993(2)  0.021366182940(6)
2.4          -0.628125630913351(5)   0.567142375073(1)    -0.0003586047144(9)  0.025409689934(5)
2.5          -0.625426503465334(6)   0.554379463913(2)    -0.0004052989885(9)  0.028418815821(7)
2.6          -0.622469545133671(4)   0.542919362805(1)    -0.0004579898138(1)  0.030596223973(5)
2.7          -0.619329600357573(6)   0.532653383931(1)    -0.0005176196168(1)  0.032102302380(3)
2.8          -0.616067176539832(2)   0.523485783983(7)    -0.0005853314699(2)  0.0330647830561(2)
2.9          -0.612731332038507(2)   0.515332066700(1)    -0.000662525426(3)   0.033585953565(3)
3.0          -0.609361935607286(4)   0.508117617478(8)    -0.0007509353133(1)  0.0337481060431(2)
3.1          -0.605991449491318(4)   0.501776646669(1)    -0.0008527353695(2)  0.033617678330(4)
3.2          -0.602646349976706(3)   0.496251443246(8)    -0.0009706913618(6)  0.0332484083534(2)
3.3          -0.599348272155293(3)   0.491491976068(1)    -0.0011083798292(1)  0.032683726087(4)
3.4          -0.596114947132426(2)   0.487455938823(6)    -0.0012705146933(1)  0.0319585318556(1)
3.5          -0.592960988433888(6)   0.484109442966(8)    -0.0014634489703(2)  0.0311004415622(2)
3.6          -0.589898580089736(5)   0.481428780830(2)    -0.001695973421(8)   0.030130499794(7)
3.7          -0.586938124473674(2)   0.479404153932(1)    -0.001980642295(5)   0.029063235281(3)
3.8          -0.58408893175049(2)    0.478047369401(1)    -0.002336086013(8)   0.027905674302(4)
3.9          -0.581360097730429(3)   0.477408328219(2)    -0.002791291064(9)   0.026654299875(5)
4.0          -0.578761889481352(4)   0.477613022290(2)    -0.003394095587(1)   0.025287216798(6)
4.1          -0.576308447892993(5)   0.47896036002(4)     -0.004229480938(2)   0.023743436067(1)
4.2          -0.574024159276663(8)   0.48220120630(8)     -0.00546248202(4)    0.021862607853(2)
4.3          -0.57196145313725(2)    0.48944926181(2)     -0.00744421049(9)    0.01918888170(4)
4.4          -0.570256295832041(5)   0.50712762016(6)     -0.01092351276(3)    0.014347426290(1)
4.5          -0.56925521998132(2)    0.54758325386(1)     -0.01679118885(7)    0.00481599247(4)
4.6          -0.56931892019938(3)    0.5933881884(3)      -0.02451802923(1)    -0.00523244960(6)
4.7          -0.57005222059822(5)    0.6086863846(4)      -0.03373905439(2)    -0.00822003489(8)
4.8          -0.57075934261579(7)    0.5953395902(4)      -0.04146993228(2)    -0.00512088491(8)
4.9          -0.57098780944278(8)    0.56826628776(2)     -0.04223959079(2)    0.00055541259(5)
5.0          -0.57071026269754(8)    0.54791329279(2)     -0.03778872877(1)    0.00455939398(3)
5.1          -0.57015055440259(9)    0.53771081100(2)     -0.03300450628(9)    0.00636073400(3)
5.2          -0.56947541445587(9)    0.53295758454(2)     -0.02926127381(6)    0.00702265960(3)
5.3          -0.56876166746158(9)    0.53058565219(2)     -0.02641636622(5)    0.00720302175(3)
5.4          -0.56804129874973(2)    0.52924985825(3)     -0.024189339867(5)   0.007183600092(6)
5.5          -0.56732775261242(2)    0.52839904069(3)     -0.022388787193(4)   0.007077947622(5)
5.6          -0.56662705643123(2)    0.52781323852(3)     -0.020899289750(3)   0.006931038913(5)
5.7          -0.56594233389912(2)    0.52740960594(3)     -0.019650559508(3)   0.006760127711(5)
5.8          -0.56527561680270(2)    0.527160795923(3)    -0.0185972725690(2)  0.006571520841(4)
5.9          -0.56462854119154(2)    0.527060067229(3)    -0.0177079269865(2)  0.006367537960(4)
6.0          -0.56400258290111(3)    0.527106518236(3)    -0.0169589551419(2)  0.006149344111(4)
6.5          -0.5612327606064(2)     0.52943920633(3)     -0.014757127653(3)   0.004891316043(4)
7.0          -0.55913015922880(2)    0.53448604248(3)     -0.0141146550523(2)  0.003520588106(4)
7.5          -0.55769133047783(2)    0.54064307074(3)     -0.0140040950519(2)  0.002273101299(3)
8.0          -0.55680641218793(2)    0.54621198164(3)     -0.013636951280(3)   0.001324303819(3)
8.5          -0.55631038364416(3)    0.55026567207(3)     -0.012462680877(1)   0.000711142538(3)
9.0          -0.55605203326245(2)    0.552832192051(1)    -0.01007885403(5)    0.0003577601346(1)
9.5          -0.55592312161897(2)    0.554194917828(1)    -0.006871951156(2)   0.0001819161885(1)
10.0         -0.555852134732682(10)  0.554713581830(6)    -0.00423711644(5)    0.0001138552903(4)
11.0         -0.555761041228978(6)   0.5549215015969(3)   -0.00165152890(2)    0.00007632178473(1)
12.0         -0.555695256979466(4)   0.5550271940982(1)   -0.0006686441(6)     0.00005567190677(1)
13.0         -0.555648716718361(3)   0.5551536245464(1)   -0.0002277096(1)     0.00003808401323(8)
14.0         -0.555617551323114(9)   0.5552671708596(1)   -0.0000239664(1)     0.00002502717597(7)
15.0         -0.555597235558680(3)   0.5553538384551(1)   0.0000573499(1)      0.00001622647357(7)
16.0         -0.5555840553908489(5)  0.5554151039169(1)   0.0000733890(7)      0.00001055946712(5)
17.0         -0.555575429534386(2)   0.5554570325010(8)   0.0000570872(6)      0.00000696453137(3)
18.0         -0.5555696933710385(8)  0.5554854968702(6)   0.00002766360(2)     0.000004677583377(3)
19.0         -0.5555658052586013(2)  0.55550492621540(3)  -0.0000043930(3)     0.000003204160168(1)
20.0         -0.5555631172449833(3)  0.5555183567(7)      -0.000034012(2)      0.00000223803(3)

5^3\Sigma_u                                                                  
R            E                       A                   B                   dE/dR
0.7          -0.204068665129(4)      1.224604644(6)      -0.004633161286(3)  -1.457908541(6)
0.8          -0.326175387839(2)      1.139100085(4)      -0.0045039110(7)    -1.016155871(4)
0.9          -0.412239095498(4)      1.064010966(1)      -0.00422717319(2)   -0.724190967(8)
1.0          -0.474042043214(7)      0.997913270(6)      -0.0038091177(1)    -0.523871227(4)
1.1          -0.518958982599(5)      0.939532900(4)      -0.0032813242(2)    -0.382339925(3)
1.2          -0.551807651512(5)      0.887775236(3)      -0.0026932641(2)    -0.2799729872(2)
1.3          -0.575846083804(1)      0.8417222480(3)     -0.0020985593(1)    -0.2045201263(2)
1.4          -0.593341620396(1)      0.8006127137(1)     -0.0015421098(5)    -0.1480507809(6)
1.5          -0.605910726312(3)      0.7638157761(1)     -0.0010532985(7)    -0.1052700332(1)
1.6          -0.614729712369(3)      0.7308050599(1)     -0.0006457499(4)    -0.0725470922(8)
1.7          -0.6206696779206(5)     0.7011370671(1)     -0.00032098418(1)   -0.0473337583(5)
1.8          -0.6243854138104(4)     0.6744346106(5)     -0.00007304327(1)   -0.02780510930(2)
1.9          -0.6263754750308(6)     0.6503744750(7)     0.000107631267(2)   -0.0126310526(3)
2.0          -0.6270236958692(3)     0.6286781407(5)     0.00023158845(1)    -0.00082722240(2)
2.1          -0.6266284549644(3)     0.6091046035(4)     0.00030888908(8)    0.00834469117(1)
2.2          -0.6254236673803(2)     0.59144463994(2)    0.00034841880(3)    0.01544501247(1)
2.3          -0.62359407492495(5)    0.57551611420(3)    0.00035767701(1)    0.02090346119(1)
2.4          -0.62128653559208(10)   0.56116008101(1)    0.00034281668(8)    0.02505268941(6)
2.5          -0.61861846085074(6)    0.54823752742(1)    0.000308796097(4)   0.02815237337(5)
2.6          -0.6156841910794(2)     0.53662664715(8)    0.00025956636(3)    0.030406747665(2)
2.7          -0.61255986194178(4)    0.52622057169(7)    0.000198256795(3)   0.031977514909(2)
2.8          -0.60930715425560(3)    0.51692550372(7)    0.000127343531(1)   0.032993446619(2)
2.9          -0.60597621006599(6)    0.50865921797(5)    0.000048798825(2)   0.033557583481(1)
3.0          -0.60260792142856(5)    0.50134991544(6)    -0.000035773549(3)  0.033752668664(1)
3.1          -0.59923574508731(2)    0.49493544535(5)    -0.000125005767(1)  0.033645257980(1)
3.2          -0.59588715899875(2)    0.48936295192(4)    -0.000217617808(1)  0.033288814712(1)
3.3          -0.59258485128439(2)    0.48458907667(4)    -0.000312222449(1)  0.032725992307(1)
3.4          -0.58934771653027(2)    0.48058098506(5)    -0.000407027040(2)  0.031990215138(1)
3.5          -0.58619172840682(2)    0.47731876517(5)    -0.000499323675(2)  0.031106560926(1)
3.6          -0.58313076477269(2)    0.47480035299(5)    -0.000584547117(2)  0.030091781052(1)
3.7          -0.58017749255980(7)    0.47305155942(3)    -0.00065442642(8)   0.02895295490(7)
3.8          -0.57734450480454(2)    0.47214737997(6)    -0.000693153136(3)  0.027683453903(1)
3.9          -0.57464612716543(2)    0.47226077019(8)    -0.00066897006(3)   0.026252655634(1)
4.0          -0.57210194150471(2)    0.47378553258(9)    -0.00051458308(3)   0.024579102232(2)
4.1          -0.56974498676975(3)    0.47767981723(1)    -0.00007951461(3)   0.022454919399(2)
4.2          -0.56764355975593(3)    0.48647909282(1)    0.00097766828(3)    0.019324873079(3)
4.3          -0.56595716303017(3)    0.50631813414(1)    0.003246646175(2)   0.01386954160(3)
4.4          -0.56495931100542(6)    0.53778422932(1)    0.00620138660(1)    0.006176154929(2)
4.5          -0.56448663890060(5)    0.54128913746(8)    0.00678448315(6)    0.005155000321(2)
4.6          -0.56369607815871(3)    0.51475385070(4)    0.00465036444(3)    0.010639614665(1)
4.7          -0.56247094953253(3)    0.50010513402(9)    0.00192688363(3)    0.013269322450(1)
4.8          -0.56112314955822(5)    0.49661830609(2)    -0.00037542076(5)   0.01343850906(4)
4.9          -0.55981501750065(6)    0.4979592307(3)     -0.00241645173(9)   0.01262362995(6)
5.0          -0.55861225549086(9)    0.5016913279(5)     -0.00438387267(1)   0.01138418552(9)
5.1          -0.5575449034520(2)     0.5068490617(6)     -0.00632109743(2)   0.00994036112(1)
5.2          -0.5566268868706(2)     0.5128706002(8)     -0.00814448294(2)   0.00841467050(1)
5.3          -0.5558615569826(2)     0.5192875113(9)     -0.00969589944(2)   0.00690076334(1)
5.4          -0.5552438275193(3)     0.5256884618(9)     -0.01082522830(2)   0.00547321588(1)
5.5          -0.5547623306292(3)     0.5317596621(9)     -0.01146193906(2)   0.00418230336(1)
5.6          -0.5544019453523(3)     0.53730287925(1)    -0.01163234687(3)   0.003053404661(2)
5.7          -0.5541460201101(4)     0.54221585882(1)    -0.011427991891(2)  0.002093010753(2)
5.8          -0.5539778962742(4)     0.54646223284(1)    -0.010961701760(6)  0.001295804041(1)
5.9          -0.5538818213437(4)     0.55004911264(1)    -0.010336867828(4)  0.000649611645(1)
6.0          -0.5538434717999(4)     0.55301291581(9)    -0.009634207386(1)  0.000138425999(1)
6.5          -0.55413754947794(4)    0.56064761575(5)    -0.00632628333(5)   -0.001001548657(7)
7.0          -0.55466149848350(3)    0.56167641826(3)    -0.00416163392(8)   -0.001002131397(4)
7.5          -0.55509589755677(2)    0.560509549496(2)   -0.00290543503(1)   -0.0007218202586(1)
8.0          -0.55538346752639(2)    0.558874112169(4)   -0.00233932374(1)   -0.0004363305803041(2)
8.5          -0.555542697349489(5)   0.557344608316(6)   -0.00258731146(4)   -0.0002119895255(9)
9.0          -0.5556069910575(3)     0.5561212709(1)     -0.004035566(7)     -0.00005714221(1)
9.5          -0.55561257480207(2)    0.55540322350(4)    -0.0063820148(1)    0.000022036979(3)
10.0         -0.55559539624365(4)    0.5551988958(4)     -0.0082790400(2)    0.00003965004(4)
11.0         -0.5555627344581741(3)  0.555306567596(1)   -0.0097608670(1)    0.0000232878966(8)
12.0         -0.5555469461346367(1)  0.555428912501(8)   -0.0100198455(4)    0.0000098361361(6)
13.0         -0.555540690864199(3)   0.555495279791(7)   -0.00997710893(1)   0.0000034931595(4)
14.0         -0.555538837382522(2)   0.5555306164416(2)  -0.00984200688(1)   0.00000058721006(1)
15.0         -0.5555389985481027(7)  0.5555499978030(1)  -0.00967066741(1)   -0.00000073328366(8)
16.0         -0.5555400544556883(6)  0.5555607262554(1)  -0.00948395776(1)   -0.00000129198748(5)
17.0         -0.555541459141185(2)   0.5555665278045(1)  -0.00929049393(1)   -0.00000147462726(5)
18.0         -0.5555429437012050(2)  0.5555694824513(6)  -0.00909037732(2)   -0.00000147437500(3)
19.0         -0.5555443812475581(2)  0.5555708430125(4)  -0.00887520366(1)   -0.000001392724472(1)
20.0         -0.5555457206482823(9)  0.5555714172949(5)  -0.00862632591(1)   -0.000001284832331(2)

6^3\Sigma_u                                                                  
R            E                      A                  B                     dE/dR
0.7          -0.20264159869(2)      1.221535142(2)     -0.000016411(5)       -1.45556220(9)
0.8          -0.324500922089(5)     1.135351865(7)     -0.0000197004(3)      -1.013563678(8)
0.9          -0.4102959095911(3)    1.0595760012(1)    -0.000023498130(1)    -0.7214223241(1)
1.0          -0.47181686544168(2)   0.9928330756(1)    -0.000027848596(1)    -0.5210162102(1)
1.1          -0.51644809768165(4)   0.9338949473(1)    -0.000032802755(2)    -0.3794971360(1)
1.2          -0.5490169952310(3)    0.8816982449(2)    -0.000038418806(1)    -0.2772343747(1)
1.3          -0.5727899104778(2)    0.8353359803(1)    -0.000044763142(1)    -0.2019585153(8)
1.4          -0.5900402314657(4)    0.7940396780(1)    -0.000051911625(8)    -0.1457138904(6)
1.5          -0.60238794318267(4)   0.7571595682(5)    -0.00005995114391(9)  -0.10318108333(3)
1.6          -0.61101064249595(3)   0.7241459470(3)    -0.0000689815032(3)   -0.07070956529(1)
1.7          -0.61677904464738(2)   0.69453279391(1)   -0.0000791177725(1)   -0.04573749957(8)
1.8          -0.62034647927793(3)   0.6679238483(4)    -0.000090493146(6)    -0.02643187168(2)
1.9          -0.62220945321848(8)   0.6439809793(3)    -0.0001032624760(5)   -0.01145869795(1)
2.0          -0.62274951429236(3)   0.62241455741(2)   -0.000117606660(5)    0.00016747844(8)
2.1          -0.62226273693076(3)   0.60297551366(1)   -0.000133738132(6)    0.00918439204(5)
2.2          -0.62098083814168(4)   0.58544879827(2)   -0.000151907786(5)    0.01615092721(1)
2.3          -0.6190865263551(2)    0.56964798786(1)   -0.0001724138060(1)   0.02149501674(5)
2.4          -0.61672480860268(2)   0.55541083285(1)   -0.00019561302875(2)  0.02554748990(3)
2.5          -0.6140114217709(5)    0.54259557431(8)   -0.000221935758(6)    0.028566338985(2)
2.6          -0.61103918906181(5)   0.53107789263(9)   -0.000251905303(6)    0.03075434478(3)
2.7          -0.6078828608738(4)    0.52074837896(1)   -0.000286164138(3)    0.03227203034(3)
2.8          -0.60460283608384(2)   0.51151044455(9)   -0.000325509448(4)    0.03324728269(3)
2.9          -0.60124804793325(3)   0.50327860504(5)   -0.00037094228477(9)  0.033782566515(1)
3.0          -0.59785822118043(3)   0.49597709764(4)   -0.00042373686839(6)  0.033960374514(1)
3.1          -0.594465652863831(5)  0.48953881279(7)   -0.000485540413(7)    0.033847367767(2)
3.2          -0.59109663081579(2)   0.48390455330(7)   -0.0005585205494(3)   0.033497524224(1)
3.3          -0.58777257749395(5)   0.47902268504(4)   -0.000645589353(3)    0.032954512865(1)
3.4          -0.58451098923173(3)   0.47484933970(8)   -0.000750755402(4)    0.032253426333(2)
3.5          -0.58132623212150(2)   0.47134953603(5)   -0.000879699665(7)    0.031421913170(1)
3.6          -0.57823025808934(2)   0.46850007474(1)   -0.001040764588(2)    0.030480606486(2)
3.7          -0.575233333286372(2)  0.46629635595(7)   -0.001246758687(2)    0.029442425050(1)
3.8          -0.57234491321941(2)   0.46476914363(1)   -0.00151850956(3)     0.028309413049(2)
3.9          -0.56957518557946(3)   0.46403082429(1)   -0.001892569270(8)    0.02706265674(4)
4.0          -0.56693848452347(2)   0.46442799160(2)   -0.00244004031(5)     0.02562762323(6)
4.1          -0.56446441971930(3)   0.4671880094(7)    -0.00331829995(5)     0.02372595373(1)
4.2          -0.56224794803340(7)   0.4780588526(3)    -0.00488915679(1)     0.0200450227(7)
4.3          -0.5606740177601(3)    0.516417494(6)     -0.0071500079(1)      0.0102922149(1)
4.4          -0.55994545373723(2)   0.52881959189(2)   -0.00983953132(1)     0.00707405951(4)
4.5          -0.55900120287592(3)   0.5066264127(3)    -0.01249046946(1)     0.01163884226(7)
4.6          -0.55772547583469(5)   0.4962148304(4)    -0.01431115471(2)     0.01337187944(1)
4.7          -0.55639585136161(8)   0.4952808423(6)    -0.0163559628(3)      0.01300319341(1)
4.8          -0.55515258951886(3)   0.49860421397(2)   -0.01872553390(1)     0.01178091157(4)
4.9          -0.55404786648140(4)   0.50354641892(2)   -0.02091775516(1)     0.01030641787(5)
5.0          -0.55308743703514(4)   0.50837398747(2)   -0.02219672466(1)     0.00894268991(5)
5.1          -0.55224889167781(5)   0.51203420038(2)   -0.02206628215(6)     0.00788523359(4)
5.2          -0.55149983290654(5)   0.51437137567(2)   -0.020600027229(3)    0.00714008793(3)
5.3          -0.55081447245266(5)   0.51590554751(1)   -0.0183092379221(6)   0.006586589612(2)
5.4          -0.55018084097031(5)   0.51732116379(1)   -0.015784535810(1)    0.006085125403(1)
5.5          -0.54959886360296(4)   0.51911125913(7)   -0.013452755038(1)    0.005543200814(9)
5.6          -0.54907475467068(4)   0.52148905978(2)   -0.0115226794(1)      0.00492601694(3)
5.7          -0.54861599449434(3)   0.52445102883(2)   -0.0100373676(1)      0.00423946766(3)
5.8          -0.5482282896171(3)    0.52786861323(2)   -0.0089475291(1)      0.003510289032(3)
5.9          -0.5479142166369(3)    0.53155526270(2)   -0.0081664732(9)      0.002772704057(2)
6.0          -0.5476728801721(2)    0.53530668120(1)   -0.0076019218(1)      0.002061033161(2)
6.5          -0.54733590850223(2)   0.54946741964(1)   -0.005763706(1)       -0.000327924791(1)
7.0          -0.5476505500369(2)    0.55247722499(2)   -0.003578694(8)       -0.000689524994(3)
7.5          -0.54789732096216(4)   0.54981737113(1)   -0.001353839(3)       -0.000256006689(2)
8.0          -0.54791390795675(2)   0.54669264883(8)   0.0002508861(1)       0.000152657391(8)
8.5          -0.54779080633619(2)   0.54529859131(1)   0.0010477228(4)       0.000293201767(1)
9.0          -0.54766059484044(2)   0.54589591684(8)   0.00116929858(7)      0.000196075333(7)
9.5          -0.54761795573200(2)   0.54800927646(7)   0.000792297534(1)     -0.000041191656(7)
10.0         -0.54771131233150(2)   0.55107608409(4)   0.00003882181(1)      -0.000336477176(4)
11.0         -0.54833738428699(1)   0.55813117740(5)   -0.0022161308(6)      -0.000890344829(4)
12.0         -0.54941102480008(2)   0.56391592548(5)   -0.0047478412(9)      -0.001208741724(3)
13.0         -0.55066230440924(2)   0.56696345107(3)   -0.0068049398(8)      -0.0012539343585(2)
14.0         -0.55185835746226(4)   0.56750602861(3)   -0.0081201908(6)      -0.0011176907962(2)
15.0         -0.55287346787947(2)   0.56648340791(3)   -0.0088122859(6)      -0.0009073293355(2)
16.0         -0.55367202817534(5)   0.56475558811(3)   -0.0091085124(9)      -0.0006927224956(1)
17.0         -0.55426859745281(2)   0.562877814291(2)  -0.0092001512(4)      -0.0005064245199(1)
18.0         -0.55469764773037(4)   0.561143240896(1)  -0.0092147057(5)      -0.0003580885092(8)
19.0         -0.55499698239659(2)   0.559675672211(1)  -0.0092309125(4)      -0.0002462468323(5)
20.0         -0.55520039556637(3)   0.558503288353(1)  -0.0093008685(5)      -0.0001651446393(3)

7^3\Sigma_u                                                                 
R            E                      A                  B                    dE/dR
0.7          -0.19734116211(6)      1.21715034(7)      -0.002591694(1)      -1.45687026(9)
0.8          -0.31933803910(5)      1.13133887(5)      -0.002502424(1)      -1.01500104(6)
0.9          -0.40528158588(3)      1.055935070(2)     -0.002331332(4)      -0.722948316(2)
1.0          -0.46695746289(4)      0.989536997(1)     -0.002084126(5)      -0.522579535(1)
1.1          -0.51174459948(3)      0.930891788(1)     -0.001780212(6)      -0.381042899(1)
1.2          -0.54446506629(3)      0.878919982(1)     -0.001447904(7)      -0.278712430(8)
1.3          -0.56838072475(4)      0.832709718(1)     -0.001116674(1)      -0.203329995(9)
1.4          -0.58576177452(2)      0.791497432(7)     -0.000810357(3)      -0.146954041(4)
1.5          -0.59822641281(2)      0.754644249(6)     -0.000543901(3)      -0.104278558(3)
1.6          -0.60695165876(2)      0.721613409(8)     -0.000323637(8)      -0.071663594(4)
1.7          -0.612808536545(7)     0.6919511424(2)    -0.0001494905(1)     -0.0465544741(1)
1.8          -0.616451243723(6)     0.6652714101(1)    -0.0000175644(1)     -0.0271223147(4)
1.9          -0.618377448729(4)     0.6412439695(1)    0.0000777715(1)      -0.0120350109(4)
2.0          -0.618969968931(3)     0.6195849771(9)    0.0001425155(8)      -0.0003075041(3)
2.1          -0.618526140451(7)     0.6000494812(8)    0.0001822828(7)      0.0087984092(3)
2.2          -0.617278870265(3)     0.5824253219(2)    0.0002019751(8)      0.0158425220(8)
2.3          -0.615411955804(2)     0.5665281171(1)    0.0002056960(6)      0.0212538429(7)
2.4          -0.61307138423(9)      0.5521971047(6)    0.00019679248(1)     0.02536428314(2)
2.5          -0.6103737679588(9)    0.5392916845(5)    0.00017795044(9)     0.02843283339(1)
2.6          -0.607412712187(4)     0.5276885392(7)    0.00015130386(3)     0.03066314346(2)
2.7          -0.6042636697986(8)    0.5172792448(9)    0.00011854057(1)     0.03221645369(3)
2.8          -0.6009876785649(7)    0.5079683069(9)    0.00008099706(1)     0.03322120415(2)
2.9          -0.5976342640258(8)    0.49967157999(1)   0.00003974244(1)     0.03378023587(1)
3.0          -0.5942437152586(9)    0.492315055461(1)  -0.00000434332(1)    0.03397621993(4)
3.1          -0.5908488872944(6)    0.4858340430(7)    -0.00005048937(1)    0.03387575623(2)
3.2          -0.5874766471411(3)    0.4801728316(3)    -0.000097934890(1)   0.03353244234(9)
3.3          -0.584149056339(2)     0.4752850431(2)    -0.0001457824(8)     0.0329890949(6)
3.4          -0.5808843706931(2)    0.47113515069(2)   -0.000192742201(2)   0.03227918235(7)
3.5          -0.5776979403236(6)    0.4677022454(7)    -0.0002366322(4)     0.03142734141(2)
3.6          -0.5746031230138(2)    0.46498869723(2)   -0.00027331368(4)    0.03044845161(6)
3.7          -0.5716124201410(2)    0.46304079792(2)   -0.00029422761(5)    0.02934368168(4)
3.8          -0.5687393378746(2)    0.46200281954(2)   -0.00028013790(7)    0.02808855746(5)
3.9          -0.5660024575704(2)    0.4622797680(3)    -0.00018331805(8)    0.02659556142(9)
4.0          -0.5634370247983(6)    0.4651229001(1)    0.00013048644(5)     0.02457853118(2)
4.1          -0.5611364044543(2)    0.4750634499(1)    0.00108470558(9)     0.0209934035(3)
4.2          -0.5593851269583(3)    0.5037221494(1)    0.00353037743(1)     0.0132530899(3)
4.3          -0.558292990692(2)     0.507776875(1)     0.004195850(8)       0.011747934(4)
4.4          -0.5567687626320(9)    0.479037581(4)     0.0007591967(6)      0.0176661776(9)
4.5          -0.554952260223(2)     0.4732095094(2)    -0.0018653267(1)     0.0181650557(4)
4.6          -0.5531893453269(10)   0.475262028(5)     -0.0042217402(2)     0.0169407211(1)
4.7          -0.551586044062(4)     0.480877635(9)     -0.006838183(3)      0.0150443424(1)
4.8          -0.550190627456(5)     0.488496766(1)     -0.009378050(4)      0.0128528879(2)
4.9          -0.549007351538(6)     0.495580495(1)     -0.0106504009(2)     0.0109034400(1)
5.0          -0.54798612477(4)      0.499755004(1)     -0.009854151(3)      0.0096462241(1)
5.1          -0.547057231855(5)     0.5011215846(1)    -0.0076600502(2)     0.009006989642(1)
5.2          -0.546175316319(4)     0.5011662453(2)    -0.005234558(7)      0.0086555906(6)
5.3          -0.545323938182(4)     0.5009379665(2)    -0.003241522(1)      0.0083747116(6)
5.4          -0.54450038958813(7)   0.5007854191(3)    -0.00184141867(1)    0.00809536490(7)
5.5          -0.54370492794525(10)  0.50072593646(2)   -0.00096858136(1)    0.00781436209(4)
5.6          -0.54293728995319(2)   0.50071377351(1)   -0.00049932584(1)    0.007539913651(2)
5.7          -0.542196645715466(5)  0.500733495627(8)  -0.00031510243(9)    0.0072742368576(2)
5.8          -0.541482275985524(4)  0.500803967937(2)  -0.00031991553(9)    0.007013501388(4)
5.9          -0.54079397323849(2)   0.50095728596(3)   -0.00044228337(7)    0.006751980894(5)
6.0          -0.54013205931739(3)   0.50122111099(4)   -0.00063220329(5)    0.006485158054(6)
6.5          -0.53724191005752(7)   0.50438610337(7)   -0.0017938959468(6)  0.005054739491(1)
7.0          -0.5350770965360(6)    0.5097173377(6)    -0.00276895600(8)    0.00362282269(8)
7.5          -0.5335891607150(2)    0.515831806588(1)  -0.00350061749(5)    0.0023676472168(7)
8.0          -0.5326670154818(3)    0.5217967432(7)    -0.003880521576(4)   0.00135878403(9)
8.5          -0.5322240493022(5)    0.528783753(3)     -0.0030452083(7)     0.0004047408(4)
9.0          -0.5321575636059(8)    0.5323387648(1)    -0.00271120216(1)    -0.00002013346(1)
9.5          -0.5321898303680(5)    0.5330115273(5)    -0.00322086128(1)    -0.00008649441(5)
10.0         -0.5322317602668(4)    0.5329774891(4)    -0.00377726056(2)    -0.00007457288(3)
11.0         -0.5322679381490(2)    0.53218006599(1)   -0.0047036156(4)     0.000007988378(1)
12.0         -0.5322142236734(2)    0.53105541471(1)   -0.0051662122(6)     0.000096567414(9)
13.0         -0.53208544998747(8)   0.53008238639(6)   -0.0051395541(1)     0.000154081815(4)
14.0         -0.53192029435751(7)   0.52954518714(4)   -0.0047963624(1)     0.0001696505152(3)
15.0         -0.53175677405773(7)   0.52945348414(4)   -0.0043141146(1)     0.0001535526608(2)
16.0         -0.53161794461763(7)   0.529649586037(2)  -0.0038052965(1)     0.0001230224113(1)
17.0         -0.53151101539029(6)   0.529957513417(1)  -0.0033295797(1)     0.0000913824690(8)
18.0         -0.53143336373603(5)   0.530262977170(1)  -0.0029126162(1)     0.0000650214759(5)
19.0         -0.53137873381095(4)   0.530517911927(9)  -0.0025589594(8)     0.00004530641493(3)
20.0         -0.53134082845386(4)   0.530713928994(6)  -0.0022622137(6)     0.00003134497299(1)

